Optical polarization properties of AGN with significant VLBI-Gaia offsets

Significant positional offsets of the value from 1 mas to more than 10 mas were found previously between radio (VLBI) and optical (Gaia) positions of active galactic nuclei (AGN). They happen preferentially parallel to the parsec-scale jet direction. AGN with VLBI-to-Gaia offsets pointed downstream the jet are found to have favourably higher optical polarization, as expected if extended optical jets dominate in the emission and shift the Gaia centroid away from the physical nucleus of the source. Upstream offsets with the suggested domination of accretion disks manifest themselves through the observed low optical polarization. Direction of linear optical polarization is confirmed to preferentially align with parsec-scale jets in AGN with dominant jets consistent with a toroidal magnetic field structure. Our findings support the disk-jet interpretation of the observed positional offsets. These results call on an intensification of AGN optical polarization monitoring programs in order to collect precious observational data. Taken together with the continued VLBI and Gaia observations, they will allow researchers to reconstruct detailed models of the disk-jet system in AGN on parsec scales.

==> anc/ReadMe <==
CDS/id   CDS/title                          (CDS/Kovalev  2019)
================================================================================
Optical polarization properties of AGN with significant VLBI-Gaia offsets
CDS / Kovalev

================================================================================
Keywords: galaxies: active – galaxies: jets – radio continuum: galaxies – astrometry – polarization

Abstract:
Significant positional offsets of the value from 1 mas to more than 10 mas were found previously between radio (VLBI) and optical (Gaia) positions of active galactic nuclei (AGN). They happen preferentially parallel to the parsec-scale jet direction. AGN with VLBI-to-Gaia offsets pointed downstream the jet are found to have favourably higher optical polarization, as expected if extended optical jets dominate in the emission and shift the Gaia centroid away from the physical nucleus of the source. Upstream offsets with the suggested domination of accretion disks manifest themselves through the observed low optical polarization. Direction of linear optical polarization is confirmed to preferentially align with parsec-scale jets in AGN with dominant jets consistent with a toroidal magnetic field structure. Our findings support the disk-jet interpretation of the observed positional offsets. These results call on an intensification of AGN optical polarization monitoring programs in order to collect precious observational data. Taken together with the continued VLBI and Gaia observations, they will allow researchers to reconstruct detailed models of the disk-jet system in AGN on parsec scales.

Data description:
    Data with results of VLBI, Gaia, and optical polarization measurements.

File Summary:
--------------------------------------------------------------------------------
 FileName  Lrecl  Records  Explanations
--------------------------------------------------------------------------------
ReadMe        80        .  This file
table2.dat   121     1059  Table 2: properties of 1059 AGN with significant VLBI-Gaia offsets


Byte-by-byte Description of file: cds.dat
--------------------------------------------------------------------------------
   Bytes Format Units   Label     Explanations
--------------------------------------------------------------------------------
   1- 19   I19   --- gaia_id       ID in Gaia DR2
  21- 32   A12   hms gaia_ra       J2000 RA in Gaia DR2
  34- 34   A1    --- gaia_dec_sign Sign of DEC in Gaia DR2
  35- 46   A12   dms gaia_dec      J2000 DEC in Gaia DR2
  48- 53   F6.3  --- gaia_rp_mag   ?RP-magnitude in Gaia DR2
  55- 60   F6.3  --- gaia_g_mag    G-magnitude in Gaia DR2
  62- 67   F6.3  --- gaia_bp_mag   ?BP-magnitude in Gaia DR2
  69- 78   A10   --- J2000         J2000 name from RFC
  80- 85   F6.1  deg pa_j          VLBI jet position angle
  87- 94   F8.3  mas vg            Offset between VLBI and Gaia positions
  96-101   F6.1  deg psi           VLBI-Gaia offset direction relative to jet
 103-106   F4.1  deg sigma_psi     Standard deviation of VLBI-Gaia offset direction
 108-112   F5.3  --- pol_frac      ?Optical polarization fraction
 114-118   F5.1  deg pol_pa        ?Optical polarization position angle
 120-121   A2    --- band          ?Optical polarization measurement band
--------------------------------------------------------------------------------
================================================================================
(End)    CDS/Kovalev                                                  2019-08-28


==> anc/table2.dat <==
2314315845817748992 00:00:20.399 -32:21:01.234 17.669 18.074 18.252 J0000-3221  -90.3    6.489   -3.4  4.8               
2441428980651581056 00:01:18.025 -07:46:26.922 15.857 16.508 16.869 J0001-0746  -97.7    0.624    6.8 29.2               
2861331779809319552 00:02:49.251 +30:32:41.600 18.040 18.643 18.820 J0002+3032  152.4    2.115 -170.6 19.0               
2742071537411222144 00:05:20.216 +05:24:10.803 15.677 16.122 16.326 J0005+0524   97.5    1.023  127.0 24.0               
2880735415555982976 00:05:57.176 +38:20:15.143 17.160 18.399 18.877 J0005+3820  115.5    8.445   15.5  1.5               
2766249969904286976 00:06:23.056 +12:35:53.098 16.094 16.428 16.580 J0006+1235   74.1    0.630  135.1 17.5               
2337107764084369280 00:08:00.370 -23:39:18.153 16.269 16.630 16.764 J0008-2339  148.8    3.605    7.9  2.9               
2880790562936133760 00:08:22.857 +38:37:10.294 15.840 18.025 17.388 J0008+3837   52.1    8.707    6.5  8.1               
2742639774468057984 00:09:03.932 +06:28:21.242 17.272 17.992 18.389 J0009+0628   53.8    2.785   -1.5  4.6               
2753828099849995776 00:10:31.006 +10:58:29.505 15.159 15.944 16.163 J0010+1058  145.6    0.419  -84.1 17.3               
2796761658092712320 00:10:33.991 +17:24:18.761 16.682 16.985 17.106 J0010+1724  -95.9    0.903 -159.3  8.5               
 383904861479396352 00:13:01.267 +42:55:24.532 18.054 18.598 18.830 J0013+4255  171.6    3.947  -17.5 17.7               
 540360079009342848 00:13:11.730 +77:48:46.771 17.238 18.295 18.531 J0013+7748 -133.3    2.330  -45.7 11.6               
2751906084806076416 00:15:08.601 +08:28:02.502 18.158 18.806 18.996 J0015+0828   15.5    1.796  150.1 25.2               
 566773097086885888 00:17:08.475 +81:35:08.137 15.715 16.336 16.818 J0017+8135 -169.3    0.267 -152.6 27.3 0.006  95.4  R
2443880135666727296 00:17:35.817 -05:12:41.768 16.933 17.639 17.594 J0017-0512 -119.1    0.441  -23.4 29.6               
2322797929486387968 00:17:59.006 -27:48:21.573 17.557 18.783 19.915 J0017-2748   86.0    2.227  -12.4 14.4               
2860410595223362688 00:18:12.423 +29:21:24.197 17.275 17.752 17.995 J0018+2921   30.8    1.159  126.7 33.8               
2860524158453553536 00:19:37.789 +29:56:01.910 14.306 16.336 15.699 J0019+2956   94.6   23.805  147.0 34.0               
2424025665793268736 00:26:51.443 -11:12:52.426 18.246 18.593 18.722 J0026-1112   94.8    2.756    7.6 10.3               
2542654728388830080 00:29:00.987 -01:13:41.754 15.301 17.433 16.667 J0029-0113   62.6   10.189   -2.9  2.4               
2555105250168381440 00:29:03.592 +05:09:34.866 17.857 18.459 18.757 J0029+0509  -50.7    0.887 -145.9 20.9               
2375395507742376448 00:31:03.225 -13:26:58.621 17.741 18.118 18.244 J0031-1326   77.1    9.295    7.2  6.0               
2857589214026929280 00:34:43.486 +27:54:25.720 18.114 18.488 18.743 J0034+2754  -88.6    1.395 -158.6  8.8               
 368693152469045248 00:37:36.726 +39:38:11.795 17.125 17.621 17.847 J0037+3938 -150.9    0.842 -156.4 27.6               
 366661598578125696 00:37:46.144 +36:59:10.894 17.226 18.226 18.504 J0037+3659 -107.6   14.607  152.2  2.3               
2806404443786988416 00:37:58.300 +24:07:11.863 17.861 18.344 18.520 J0037+2407  -37.3    5.855 -154.6  3.2               
2528412754274174848 00:38:20.794 -03:29:58.962 16.524 17.017 17.255 J0038-0329  160.4    0.657    6.4 34.1               
2349879381914900736 00:39:08.209 -22:20:01.485 15.599 17.293 16.890 J0039-2220 -155.3    5.554  -12.6  4.5               
 368220229325691136 00:41:23.039 +37:58:55.797 16.975 17.492 17.677 J0041+3758  158.7    1.833   45.7 29.3               
 389671426307108736 00:45:00.034 +45:55:15.271 16.950 18.404 18.403 J0045+4555  143.7    1.639   22.3 12.9               
2775916773055776000 00:45:43.341 +12:17:11.806 16.765 17.537 17.788 J0045+1217   39.2    0.872    9.9 25.3               
 360927649734789248 00:48:47.142 +31:57:25.043 14.687 16.438 15.957 J0048+3157   -7.8   43.060  172.5  3.0               
5007643215270000384 00:49:22.901 -31:16:27.324 17.259 17.642 17.856 J0049-3116  166.9    1.058   23.6 13.4 0.133 159.0 WL
2525533408199344512 00:50:21.535 -04:52:20.595 17.309 18.187 18.311 J0050-0452  -47.1    0.401    7.8 30.3               
2474026167520609920 00:50:41.317 -09:29:05.210 15.103 15.675 15.972 J0050-0929   -5.8    0.267  -88.5 26.4 0.100  90.2  R
4986663326525262976 00:51:09.502 -42:26:33.293 18.154 18.647 18.842 J0051-4226  -43.6    0.340  157.9 31.3               
 375949070218527744 00:52:27.826 +44:02:54.517 17.476 17.960 18.238 J0052+4402 -111.9    1.210  161.1 11.3               
 312017283722175104 00:53:44.323 +29:25:07.100 16.656 17.086 17.263 J0053+2925   59.3    0.707    5.6 21.0 0.008 119.0 WL
2473414358018743680 00:56:20.081 -09:36:29.854 15.671 16.970 16.830 J0056-0936  144.1    0.917   24.8 16.0               
2536478427977546752 00:59:05.515 +00:06:51.621 17.117 17.462 17.545 J0059+0006  -29.7    0.719    6.4 13.8               
 312614662133709312 01:00:18.678 +31:07:58.293 18.270 18.812 19.015 J0100+3107  -46.0    3.984 -111.9 22.7               
2581550772559127296 01:02:17.112 +09:44:09.586 17.753 18.770 18.899 J0102+0944    6.4    0.725  153.3 33.8               
5034361176027108352 01:02:56.354 -26:46:36.517 16.966 17.370 17.504 J0102-2646  122.7    1.588   82.3 13.7               
2576402378081292416 01:05:59.170 +06:00:59.317 18.408 18.839 18.971 J0105+0600  -54.2    0.748  105.3 29.2               
5034088011810949120 01:06:26.082 -27:18:11.825 17.901 18.292 18.464 J0106-2718  173.9    0.436  -72.0 27.2               
2531469667181305088 01:06:43.229 -03:15:36.295 16.886 17.459 17.782 J0106-0315  -36.6    0.436   77.4 26.7               
2539607908653040000 01:07:28.571 +03:33:48.605 17.897 18.892 19.104 J0107+0333  174.7    1.944 -152.5 32.2               
2359539759796249344 01:08:47.683 -15:50:42.696        17.187        J0108-1550   -9.6   44.874  118.5  3.9               
2584742384231285120 01:08:52.870 +13:20:14.258 15.785 18.012 17.110 J0108+1320  -59.2   10.014 -150.6 17.0               
2785151502497956224 01:09:08.177 +18:16:07.500 16.294 16.944 17.246 J0109+1816 -158.2    1.065  -34.2 10.7               
 313271963928533760 01:09:27.887 +31:49:56.049 16.835 17.367 17.640 J0109+3149 -110.5    0.740  131.7 16.0               
 532556192152119168 01:10:12.872 +68:05:41.222 16.068 17.499 18.250 J0110+6805  -57.1    9.889   -3.2  1.0               
2483030068239767424 01:10:30.903 -04:15:31.027 17.428 17.720 17.713 J0110-0415 -141.1    0.710   59.2 22.2               
2358587823244736768 01:10:35.511 -16:48:27.702 16.081 16.376 16.482 J0110-1648 -129.8    0.797   97.1 27.6               
 373628447849985408 01:11:37.614 +43:35:31.447 17.948 18.442 18.587 J0111+4335  -14.5    1.083  138.2 28.1               
2791050863417322368 01:12:05.825 +22:44:38.786 14.248 14.827 15.125 J0112+2244   85.3    0.256  107.2 26.1 0.047 160.0  R
 321010837865461888 01:12:12.944 +35:22:19.336 17.704 18.465 18.657 J0112+3522 -151.7    0.520   70.5 32.7               
 313646347637687168 01:12:50.333 +32:08:17.433 17.490 18.012 17.836 J0112+3208  -69.1    0.746    8.8 17.2               
2471385136294736896 01:13:12.109 -10:14:21.202 18.264 18.869 19.164 J0113-1014  165.5    1.854  138.6 27.0               
5013767834338307968 01:13:15.856 -35:51:48.367 18.311 18.854 18.963 J0113-3551   90.6    0.929 -141.2 16.4               
 403495100669336960 01:13:27.007 +49:48:24.044 17.312 18.220 18.680 J0113+4948  -30.8    0.605  -16.6 19.1               
2538575024852905856 01:13:43.145 +02:22:17.313 15.325 17.248 16.693 J0113+0222  128.8    3.652   17.3  7.6               
2589953893253304832 01:13:54.510 +13:24:52.479 18.351 18.667 18.716 J0113+1324   62.4    0.881 -103.9 29.5               
2533580660787554432 01:15:17.100 -01:27:04.577 17.542 17.916 18.064 J0115-0127  142.9    0.455  118.3 22.5               
5033379685804044800 01:15:23.884 -28:04:55.225 18.223 18.643 18.816 J0115-2804  -80.9    0.539  -74.4 31.7               
 309805989744354304 01:17:33.770 +29:55:54.692 18.330 18.577 18.676 J0117+2955  -96.0    1.366  -59.2 26.0               
2562630793080464000 01:18:18.482 +02:58:05.789 16.885 17.134 17.179 J0118+0258  -25.1    1.084  -59.1 18.1               
5036556350991034368 01:20:31.663 -27:01:24.646 15.372 15.942 16.248 J0120-2701  -25.7    7.975   -2.9  0.9 0.174 151.0 WL
2482544423402120192 01:22:27.885 -04:21:27.177 16.124 16.703 17.012 J0122-0421   86.0    1.429  115.5 15.1               
 296595258753046912 01:24:55.879 +28:05:11.391 17.834 18.208 18.276 J0124+2805  -25.2    1.406  -68.9 17.0               
2591842063955857920 01:29:55.347 +14:46:47.836 18.293 18.909 19.114 J0129+1446  109.1    0.625   -6.2 31.1               
2450908553293447040 01:32:43.487 -16:54:48.522 17.645 18.090 18.288 J0132-1654 -107.4    0.833    2.1 10.2               
4916193087977307648 01:33:05.763 -52:00:03.946 17.197 17.621 17.778 J0133-5200 -168.5    0.606  -71.8 12.8               
5008895902611667968 01:34:32.030 -38:43:33.386 17.128 17.468 17.595 J0134-3843  146.4    1.834   44.7  7.4               
 289227014723409920 01:36:40.472 +22:19:38.361 17.545 18.213 18.852 J0136+2219 -128.1    1.138   95.7 24.3               
5039368867375186560 01:38:57.466 -22:54:47.330 17.648 18.085 18.267 J0138-2254 -169.6    1.030  171.2 10.8               
2510686599609133568 01:39:57.306 +01:31:46.142 17.098 18.227 18.060 J0139+0131   20.2    2.702  -25.7  5.2               
 534743838038156672 01:41:19.046 +73:07:42.588 15.834 16.641 17.279 J0141+7307   60.0    1.371  127.3 21.4               
2465161148862568960 01:41:25.832 -09:28:43.675 16.665 17.467 17.694 J0141-0928 -109.0    0.651  -56.5 14.1 0.036 168.0 WL
 346831704508791680 01:41:57.755 +39:23:29.124 16.309 18.220 17.682 J0141+3923  171.2    3.318    2.8  8.5               
  98313450673240576 01:42:35.441 +21:57:32.305 18.443 18.873 19.125 J0142+2157  -39.8    2.927   -5.0 11.0               
2479477404436107776 01:42:38.877 -05:44:01.558 17.509 18.193 18.511 J0142-0544  -31.6    2.414   11.7 11.1               
 347645682414698624 01:43:03.185 +41:29:20.445 18.408 18.869 18.925 J0143+4129 -170.0    0.785  -86.8 29.2               
 317702858349586432 01:44:11.831 +34:11:56.396 16.844 17.325 17.552 J0144+3411  -38.0    3.422 -129.4 30.3               
 343749631681928320 01:45:29.216 +38:57:42.116 17.698 18.129 18.349 J0145+3857  131.0    1.846   -0.9 31.7               
 350831001959913728 01:46:26.524 +46:06:17.896 18.171 18.870 19.322 J0146+4606 -155.0    2.999   93.7 34.2               
2467002693400034560 01:50:02.697 -07:25:48.471 15.411 17.091 16.691 J0150-0725   43.9   29.109  -35.1  1.0               
 342697227255507968 01:52:12.220 +37:16:05.667 17.740 18.578 18.750 J0152+3716   73.0    0.813   14.2 23.0               
  98517757972814592 01:52:18.059 +22:07:07.700 17.622 18.426 18.820 J0152+2207  -12.6    0.470   14.3 28.2               
5023773768107995904 01:52:33.693 -29:42:47.928 18.065 18.451 18.464 J0152-2942   41.3    0.606 -177.9 30.5               
 305795864679523968 01:52:34.576 +33:50:33.158 17.736 18.205 18.382 J0152+3350  -67.9    1.249 -162.2 11.1               
5140873989849388416 01:53:01.511 -19:06:56.687 16.605 17.111 17.345 J0153-1906  -19.3    0.825 -126.2 28.4               
5017548676869664128 01:53:10.122 -33:10:25.862 17.324 17.739 17.881 J0153-3310  122.2    0.407  164.9 27.4               
 522264797676951808 01:53:25.850 +71:15:06.465        17.691        J0153+7115  -69.8    7.324  -10.9  2.9               
2504918561609830656 01:54:22.798 -02:34:53.739 15.876 17.991 17.243 J0154-0234 -136.5   23.092   -9.1  5.3               
 342321675314954368 01:54:51.515 +36:27:46.836        18.612        J0154+3627  -11.8   19.897  -33.2  3.8               
 558920831719864704 01:57:34.965 +74:42:43.229 16.725 17.428 17.857 J0157+7442  151.4    0.718    3.5 11.2               
  76919020276204032 01:58:56.274 +13:07:02.740 18.458 18.926 19.068 J0158+1307   39.1    0.702  136.1 33.1               
 301531206968514816 01:59:24.254 +31:06:47.832 17.587 18.094 18.317 J0159+3106  -42.6    1.329  -14.6 24.1               
2461293681136044544 02:01:57.179 -11:32:33.437 15.755 16.030 16.117 J0201-1132  -31.8    0.497  158.9 27.1 0.007   4.0 WL
 344628622511183744 02:02:01.656 +39:43:21.552 18.271 18.667 18.708 J0202+3943  173.1    1.405  -54.6 22.3               
 568955073616455424 02:02:05.745 +81:15:45.275        18.473        J0202+8115  -64.8   15.685  -63.2 12.8               
2490827907783065216 02:02:06.865 -05:59:00.120 17.300 18.739 18.742 J0202-0559  -37.3    1.924   22.5 13.8               
 104124511360225664 02:04:21.546 +24:17:50.707 16.939 18.622 18.496 J0204+2417  -38.8    6.425  161.4  6.3               
4969317705963319552 02:05:55.510 -34:44:09.179 18.302 18.707 18.931 J0205-3444  -40.5    2.661   49.3 16.4               
4936948294096305536 02:10:46.200 -51:01:01.892 16.413 16.985 17.202 J0210-5101  -84.0    0.233  -77.1 31.1 0.115  88.0 WL
5143527489364304640 02:12:22.644 -17:46:14.344 18.062 18.485 18.558 J0212-1746 -114.4    1.045  -53.0 21.7               
 358873143541331584 02:14:17.935 +51:44:51.949 15.290 16.876 16.709 J0214+5144   64.7    7.057   13.2  2.1               
2514754135501510912 02:16:00.460 +03:00:11.907 17.821 18.405 18.757 J0216+0300   98.6    0.887  -13.7 28.7               
  72323332254512512 02:17:07.665 +11:04:09.877 15.676 16.126 16.272 J0217+1104  -99.8    1.825   88.7 29.2 0.011 121.0 WL
2513289620373132160 02:17:48.955 +01:44:49.699 17.864 18.641 18.948 J0217+0144  104.5    0.469   86.6 26.2 0.200 121.5  V
 327979783080478080 02:18:28.819 +35:49:59.747 17.948 18.597 18.932 J0218+3549 -121.3    1.813  -82.4 27.4               
 324961211345126656 02:20:48.053 +32:41:06.464 17.493 18.157 18.536 J0220+3241   29.0    0.648  160.0 26.9               
 339755075874658560 02:22:39.611 +43:02:07.798 13.975 14.571 14.917 J0222+4302 -177.7    0.751   -5.6  8.5 0.078  20.4  R
5143873354490937728 02:23:43.764 -16:56:37.698 17.980 18.479 18.627 J0223-1656  121.1    0.705  144.8 27.1               
5120373874722850176 02:25:02.821 -23:12:48.488 16.612 17.285 17.421 J0225-2312  -90.2    0.762  -57.0 22.0               
 328530470904700032 02:25:27.327 +37:10:27.742        17.097        J0225+3710  171.9    5.718   59.4 32.8               
  24206951076348288 02:26:13.715 +09:37:26.758 17.660 18.153 18.430 J0226+0937  -13.5    1.625  -42.5  7.5               
2488663347345131264 02:26:40.101 -05:52:38.622 13.723 14.227 14.523 J0226-0552    6.6 1079.396   88.7  0.1               
 451521051315373056 02:28:00.466 +50:05:59.010 17.341 17.774 18.013 J0228+5005  120.1    0.530  146.7 23.3               
 338741115698771200 02:28:12.467 +42:12:03.446 18.039 18.545 18.719 J0228+4212 -115.8    1.390  157.3 15.8               
2490102981727544576 02:28:53.211 -03:37:37.126 17.026 17.436 17.607 J0228-0337 -129.9    0.929   74.7 11.6 0.012  68.0 WL
5133524274309051136 02:31:05.035 -16:06:49.018 17.638 17.958 18.027 J0231-1606 -109.0    3.232   -8.5  7.7               
  74877325967391872 02:31:45.894 +13:22:54.716 17.175 17.691 17.974 J0231+1322   46.1    0.686  164.6 12.9               
  19570173103308416 02:32:04.802 +07:26:05.494 17.031 17.453 17.655 J0232+0726  151.1    1.001   45.3 27.0               
2516046851938289280 02:34:07.155 +04:46:43.093 17.163 17.694 17.978 J0234+0446  103.6    1.115  138.6 22.0               
2495278696492575104 02:35:07.342 -04:02:05.318 15.945 16.362 16.544 J0235-0402 -119.1    1.077  -67.3 16.6 0.009 163.0 WL
  25223724454262656 02:37:13.590 +11:16:15.477 17.907 18.317 18.449 J0237+1116   62.9    2.604 -152.5 15.0               
  18121326015612672 02:37:14.038 +05:26:49.969 18.392 18.935 18.870 J0237+0526  125.1    1.066    8.1 21.1               
2503912229297052800 02:39:51.263 +04:16:21.411 17.110 17.574 17.776 J0239+0416  -53.0    0.475 -104.8 19.7               
5125348030967198080 02:40:08.174 -23:09:15.730 15.881 16.292 16.454 J0240-2309 -129.4    1.915   30.1  4.4               
  25362748251210240 02:43:17.660 +11:15:41.706        18.279        J0243+1115  -85.4    0.960  170.0 22.5               
5158824547965034112 02:46:58.470 -12:36:30.798 17.540 17.963 18.092 J0246-1236  150.4    0.670   -8.1 24.2               
 133623716843861632 02:47:41.232 +32:54:31.837 18.346 18.999 19.348 J0247+3254   12.1    1.159  -85.1 27.9               
 141846311473498112 02:48:03.086 +38:12:07.288 18.093 18.616 18.906 J0248+3812   63.8    6.727   99.7 19.5               
 337378344051896448 02:51:34.537 +43:15:15.830 16.647 17.328 17.616 J0251+4315  143.1    0.820  171.0  9.6               
  83501689016974208 02:53:34.882 +18:05:42.524 18.227 18.628 18.852 J0253+1805   28.8    0.950  150.3 30.6               
5187248263572652416 02:56:30.382 -02:18:44.323 18.106 18.568 18.800 J0256-0218   37.1   10.719    0.9  5.0               
5181249259412084480 02:57:14.768 -05:27:51.609 17.994 18.401 18.591 J0257-0527 -168.5    1.364  114.4 23.5               
5160169216325827712 02:57:41.005 -12:12:01.381 18.188 18.721 18.885 J0257-1212  176.1    0.702  -18.2 32.0               
   8527129285880704 02:59:27.077 +07:47:39.643 16.953 17.730 18.183 J0259+0747 -174.6    0.482   -0.1 19.7 0.148  61.3  R
 432427443485163520 02:59:37.694 +42:35:49.808 17.985 18.667 18.992 J0259+4235 -114.2    8.087   -7.7  2.4               
 435815622926283392 03:03:35.242 +47:16:16.275 16.111 16.956 17.538 J0303+4716  141.8    0.400   60.6 18.1 0.065  85.8  R
5153178353893388800 03:03:55.668 -16:30:20.690 17.634 17.875 17.902 J0303-1630  -27.6    1.207 -158.5 32.8               
5182983468422395008 03:07:44.508 -04:19:09.274        17.105        J0307-0419  142.1  124.767  114.3 10.0               
   2673466818523904 03:08:26.224 +04:06:39.301 14.281 16.305 15.714 J0308+0406   55.3    4.870   29.2  4.6               
5058878361182291712 03:09:38.603 -29:45:53.773 16.832 17.415 17.699 J0309-2945  -17.9    7.308   13.9  9.5               
5167648678533571456 03:10:02.049 -08:23:39.295 18.031 18.707 19.107 J0310-0823   40.0    0.900 -138.3 30.3               
 239247511093442176 03:11:32.532 +41:34:24.455 17.844 18.668 19.096 J0311+4134 -138.1    1.832  -23.7 13.7               
 240447288733368320 03:12:35.946 +42:49:42.059 14.353 14.864 15.158 J0312+4249  -16.4  607.130  -52.9  0.1               
 239557234070534016 03:13:01.962 +41:20:01.184 16.670 18.203 18.215 J0313+4120  -57.5    1.649   -2.7  8.1               
 239542081426020736 03:13:57.643 +41:15:23.966 14.979 17.174 16.572 J0313+4115   69.1   39.670 -173.3  3.1               
5154527042344370944 03:14:38.173 -15:57:48.207 17.155 17.591 17.767 J0314-1557  173.9    5.484   -1.1  4.5               
3262231998676983040 03:15:42.464 -01:51:23.266 17.204 17.733 17.974 J0315-0151  -13.5    1.723 -163.0 23.5               
 239367396515727616 03:16:42.978 +41:19:29.615 14.373 16.530 15.844 J0316+4119 -139.4    1.319  -30.8 20.5 0.016   3.9  R
  61990087617542656 03:18:45.669 +21:34:36.685 16.999 17.743 18.386 J0318+2134    4.6    0.734 -133.4 24.8               
 239421714972514688 03:19:48.160 +41:30:42.106 13.136 13.970 14.209 J0319+4130 -135.2    0.295 -127.0 24.0               
  62929796398652160 03:21:59.970 +23:36:11.208 16.257 16.928 17.315 J0321+2336   54.7    0.740   78.8 17.4               
3268352120914459520 03:27:54.196 +02:33:41.994        18.578        J0327+0233   45.3   15.421   -2.0 15.2               
5098966069797598720 03:27:59.924 -22:02:06.396 18.442 18.866 18.946 J0327-2202  104.3    0.833  101.4 23.5               
 221870039052484352 03:29:15.355 +35:10:05.991 16.589 17.085 17.345 J0329+3510  -32.3    0.427 -112.7 27.3               
 118127955875949312 03:29:57.669 +27:56:15.499 17.403 18.000 18.285 J0329+2756  101.8    0.442  135.3 28.9               
 491509735163016320 03:33:56.738 +65:36:56.185 17.583 18.620 19.526 J0333+6536   66.9    0.963  -17.0 20.6               
4850050557258905600 03:34:13.654 -40:08:25.398 17.156 17.863 18.140 J0334-4008  -84.9    0.411  -17.7 18.5 0.148 113.0 WL
 236493066964169088 03:34:18.415 +39:21:24.397 13.922 16.093 15.412 J0334+3921  162.8   10.363   -7.9 10.1               
 217587067601359872 03:36:30.108 +32:18:29.342 16.564 17.210 17.585 J0336+3218  127.4    0.423  126.2 20.7 0.011 151.5  R
4860231034203041920 03:36:54.024 -36:16:06.224 17.777 18.299 18.450 J0336-3616  -52.9    0.886  128.5 13.6               
5108289829617035776 03:39:13.703 -17:36:00.780 15.389 16.953 16.657 J0339-1736 -169.6    0.587   17.2 24.6               
5088426567947507200 03:40:35.608 -21:19:31.173 16.193 16.915 17.205 J0340-2119 -112.1    1.381   -7.4  6.1 0.048  98.9  R
5108169707972914304 03:48:39.271 -16:10:17.752 16.122 16.825 17.211 J0348-1610  -86.9    0.715   24.4 21.7               
5083939014317256448 03:49:15.390 -24:01:14.338 16.466 16.911 17.115 J0349-2401  100.0   11.345  169.2 24.5               
5114825326734152320 03:51:10.977 -11:53:22.665 18.112 18.515 18.572 J0351-1153  -53.6    0.529   18.0 28.3               
5080691263126925184 03:51:35.764 -27:44:34.893        18.777        J0351-2744  127.5   81.902  -80.9  7.1               
3195039850967870208 03:54:02.878 -08:34:29.834        17.725        J0354-0834  -91.5   16.210   -4.4 17.6               
  38360311425840256 03:55:45.600 +12:31:46.080 17.759 18.340 18.627 J0355+1231  -73.2    3.507 -152.0  9.7               
3195205877223249024 03:57:43.293 -07:51:14.568 17.446 17.843 18.046 J0357-0751   13.0    0.690  168.3 26.1               
3273735231061811328 04:00:11.735 +05:50:43.123 17.419 17.911 18.160 J0400+0550  137.2    0.560 -121.8 28.3               
5110004689800345600 04:02:16.787 -14:58:20.994 17.944 18.396 18.511 J0402-1458  -70.0    2.496  -17.1  9.5               
4857855509267920640 04:03:53.750 -36:05:01.913 16.340 16.775 17.016 J0403-3605    9.0    0.240  173.8 29.2 0.006  66.0 WL
3188890454231856000 04:05:34.003 -13:08:13.691 16.387 16.790 16.889 J0405-1308  165.9    0.394  -10.0 16.5 0.013 152.9  R
5096316182350842752 04:06:12.245 -17:49:57.930 17.244 17.737 17.958 J0406-1749  -97.8    8.868 -153.9  2.4               
  46726946374642048 04:07:31.772 +17:05:31.519        18.579        J0407+1705   73.8   72.563  -61.3  3.4               
3297163315589557504 04:07:37.870 +06:38:04.526 16.146 16.756 16.967 J0407+0638 -105.8    0.655  165.6 34.6               
3189105374395563264 04:07:48.431 -12:11:36.660 14.227 14.507 14.615 J0407-1211    7.7    0.492  177.5 13.1 0.008 136.0 WL
3189020334043183360 04:09:05.770 -12:38:48.144 18.180 18.627 18.755 J0409-1238  -25.1    0.467 -128.9 26.2               
5096788663112937728 04:10:59.458 -16:36:10.595 16.652 16.818 16.852 J0410-1636   94.8    1.434   89.2 21.9               
  52907090779778048 04:12:43.667 +23:05:05.452 17.291 18.115 18.699 J0412+2305  -52.9    0.639 -100.1 20.8               
3196409601937332864 04:13:28.240 -06:15:01.492 16.690 17.405 17.383 J0413-0615  -42.1    0.760 -136.8 33.0               
3303970215981157120 04:13:40.341 +11:12:14.786 16.367 17.583 18.272 J0413+1112  150.6    0.825  -58.5 10.9               
3202403727014842624 04:17:16.784 -05:53:45.608 16.485 16.787 16.883 J0417-0553  155.2    1.152 -158.9 25.2 0.008 146.0 WL
 177837935551654656 04:18:21.277 +38:01:35.800 15.972 17.286 18.747 J0418+3801   65.8    1.096  159.6  8.4               
 228323931790519936 04:23:56.010 +41:50:02.713 17.906 18.952 19.930 J0423+4150 -106.0    0.770    2.5 20.5               
3279872395729874432 04:24:08.562 +02:04:24.964 16.333 16.816 17.024 J0424+0204 -173.0    0.647   38.9 16.4               
 171365346821129344 04:32:06.442 +31:31:13.332 17.811 18.404 18.772 J0432+3131  125.1    2.586   51.0  9.3               
4870804590850829952 04:32:37.585 -34:33:48.811 17.790 18.403 18.689 J0432-3433 -130.5    2.820  123.7 17.4               
3282513216501834880 04:33:11.096 +05:21:15.619 13.763 14.595 14.964 J0433+0521 -113.1    0.388 -158.4 15.6               
3177472369573162368 04:34:10.430 -13:22:11.986        17.993        J0434-1322  125.7   12.972  136.2 14.8               
4878752346229853824 04:37:36.569 -29:54:04.117 15.945 16.402 16.573 J0437-2954 -144.2    1.170  161.0 11.3               
4879331647122068992 04:42:37.657 -28:25:30.835 17.643 18.060 18.244 J0442-2825 -128.4    0.757  140.5 31.7               
3229995726499080192 04:42:38.661 -00:17:43.420 18.213 18.702 18.860 J0442-0017 -121.1    0.833  157.5 18.3 0.001 150.2  R
3184832942791587584 04:48:49.470 -09:35:31.501 17.180 17.809 18.157 J0448-0935  176.8    1.171  161.7 21.1               
2974427412699559552 04:48:58.815 -20:44:46.013 16.205 16.678 16.888 J0448-2044  -79.4    1.518 -113.4 31.8 0.006 177.0  V
4880113438545538048 04:53:14.647 -28:07:37.327 17.079 17.516 17.717 J0453-2807    9.9    0.423  155.7 18.7 0.018  66.0 WL
4786973117065681024 04:55:50.773 -46:15:58.680 16.601 16.903 17.017 J0455-4615   75.4    0.445   26.2 16.1               
4874761565697432448 04:56:36.683 -31:36:12.479 18.211 18.834 18.928 J0456-3136  -42.3    3.742   31.8  4.0               
3288291317608309376 04:57:07.710 +06:45:07.260 17.548 18.453 18.559 J0457+0645 -166.7    0.991    5.1 14.6               
3240126901515662336 05:02:15.446 +06:09:07.494 17.930 18.604 18.768 J0502+0609   78.3    0.461  158.9 34.1               
 155437237266192128 05:04:54.307 +28:02:31.981 17.921 18.929 19.719 J0504+2802  -73.5    1.245 -150.2 19.5               
2985937959412521472 05:05:57.161 -16:15:58.009 17.497 17.909 18.178 J0505-1615  149.1    0.660 -147.9 26.3               
3212901829677080832 05:06:05.987 -04:01:52.431 17.810 18.476 18.775 J0506-0401  -78.8    2.320 -139.9 15.2               
3235234315289925120 05:07:36.504 +03:07:52.047 18.277 18.811 18.991 J0507+0307  -67.0    0.807  109.0 28.1               
4827647767325536384 05:10:46.341 -31:42:53.930 16.923 18.909 18.294 J0510-3142   19.1    1.889 -124.1 18.0               
4798486176336060032 05:15:45.250 -45:56:43.199 16.455 17.569 17.629 J0515-4556 -110.3    0.528  -84.6 21.7               
 502376311660088960 05:16:31.230 +73:51:08.656 17.646 18.680 18.873 J0516+7351  154.9    1.063    3.7 19.9               
3208721928848872576 05:17:28.110 -05:20:40.841 18.369 18.962 19.212 J0517-0520 -161.7    0.770  161.7 28.7               
3234273410847019008 05:20:29.148 +02:04:24.601 17.933 18.452 18.741 J0520+0204 -150.7    8.971    1.5  4.7               
3394144669269567232 05:21:09.886 +16:38:22.053 17.781 18.416 18.802 J0521+1638  -90.7    3.029   25.1  3.9 0.005 124.7  V
2982000539553913856 05:21:23.558 -17:37:30.185 17.568 18.595 18.844 J0521-1737  112.8    2.620  -10.5 11.0               
3414331878849395584 05:21:45.966 +21:12:51.452 15.080 16.074 16.800 J0521+2112  -86.4    0.512  -20.7 19.8 0.070  32.0  R
4822275862749577472 05:22:57.984 -36:27:30.850 14.399 15.461 15.592 J0522-3627  -45.3    3.197  -14.1  2.2               
2956921362222068480 05:23:18.470 -26:14:09.555 18.226 18.712 19.060 J0523-2614  127.2    4.338  -10.5  4.5               
2957525032763502464 05:29:52.109 -24:27:22.274 17.106 17.844 18.346 J0529-2427 -175.8    4.876  -26.3 14.9               
3009727370948394240 05:35:33.300 -12:02:22.437 16.845 18.868 18.406 J0535-1202   90.5    3.531  -45.6  9.9               
 215157215624215552 05:36:20.232 +50:38:26.248 16.926 17.857 18.254 J0536+5038  -81.8    5.085  -56.7  5.0               
3397429460256226688 05:37:29.219 +17:17:51.528 17.819 18.526 18.976 J0537+1717 -133.6    8.625  -27.1 22.7               
4802492418750413568 05:38:50.362 -44:05:08.939 16.713 17.362 17.635 J0538-4405   27.5    0.266   94.2 30.4 0.104 136.0 WL
 268159826475593600 05:41:14.758 +55:50:43.561 15.767 17.894 17.441 J0541+5550  151.2   10.320   14.7  2.9               
 214160985073379840 05:42:36.138 +49:51:07.235 16.946 17.746 18.169 J0542+4951 -121.0    1.570  171.9  6.1               
2967815602606284160 05:47:51.434 -17:36:08.803 13.452 15.404 14.822 J0547-1736  -73.8   15.963 -101.5 34.8               
3005902337496914944 06:07:59.699 -08:34:49.979 17.909 18.788 19.201 J0607-0834  115.1    0.608    8.9 27.6               
2992979158862085376 06:09:40.950 -15:42:40.672 17.461 18.303 18.614 J0609-1542   54.1    0.487  -73.1 21.0               
2913707703392091520 06:10:38.787 -23:01:45.835 17.972 18.446 18.742 J0610-2301  124.3    0.714 -157.1 26.1               
2897928508942699904 06:11:51.365 -28:27:59.852 18.435 18.788 18.856 J0611-2827 -162.3    1.226  174.1 22.7               
5568493200265890560 06:12:28.605 -43:37:48.380 17.050 17.610 18.086 J0612-4337  -42.9    2.724 -123.7 13.4               
2896026972301834624 06:12:29.664 -31:38:58.195 18.142 18.569 18.701 J0612-3138  -19.1    1.313   48.9 18.3               
3426927226927795840 06:13:50.139 +26:04:36.720 16.473 17.252 17.831 J0613+2604   94.5    0.495  130.5 25.9               
2896018382368707328 06:15:19.212 -31:17:21.577 16.895 17.538 17.921 J0615-3117   77.5    1.235  -57.5 20.2               
3453126699231336064 06:16:50.659 +36:51:48.657 18.286 18.905 19.096 J0616+3651  -22.2    2.497 -179.5 19.5               
2944349206970886656 06:17:33.419 -17:15:25.083        18.501        J0617-1715   60.7    5.798   12.3  7.9               
2900269163040999424 06:20:32.117 -25:15:17.486 17.899 18.428 18.621 J0620-2515 -119.7    1.458  -44.1  6.2               
1116424315634883584 06:21:18.792 +76:05:04.555 18.258 18.747 18.972 J0621+7605  -87.6    0.871  -63.2 30.0               
1143262501116088704 06:26:03.006 +82:02:25.567 17.717 18.070 18.139 J0626+8202 -133.3    0.777  -12.2 10.5               
5581432772795168768 06:27:06.730 -35:29:15.347 15.022 16.594 16.228 J0627-3529  122.7    8.043   41.2  2.7               
2951859592946099968 06:30:53.903 -13:23:34.493 17.616 18.173 18.589 J0630-1323  120.4    0.761  129.6 24.9               
3383592278219568640 06:31:22.712 +25:01:06.612        18.547        J0631+2501   47.5    4.306  -13.8  8.8               
2939043857212354688 06:32:44.397 -20:25:00.934 16.727 17.226 17.512 J0632-2025  100.3    4.743 -114.9 12.7               
3371861623024991104 06:35:27.142 +19:16:25.526 17.979 18.662 18.880 J0635+1916  -94.2    2.055  -25.6 11.8               
5261519281893469568 06:35:46.508 -75:16:16.816 15.407 15.728 15.867 J0635-7516  -95.5    0.624 -153.8  9.5               
1113489409862649472 06:39:21.961 +73:24:58.041 17.539 18.002 18.247 J0639+7324  -11.8    0.597   34.6 29.9               
2953251299789106688 06:40:07.182 -12:53:15.409 16.333 17.687 17.879 J0640-1253  -51.7    2.253  -40.3 10.5               
1105880170923302912 06:42:04.257 +67:58:35.621 15.968 16.514 16.903 J0642+6758  121.8    0.356 -151.2 17.9 0.007 150.3  R
5557099584039922304 06:42:46.559 -43:31:36.980 16.452 17.053 17.373 J0642-4331  171.0   24.252  176.8  3.7               
2952214872640008960 06:43:32.362 -13:35:49.879 16.441 17.019 17.383 J0643-1335   67.0    0.577  148.5 18.6               
 942007897064494720 06:44:10.862 +35:46:44.580 15.067 15.893 16.280 J0644+3546   13.3    2.829  -64.8 13.3               
5582292724030402304 06:44:25.281 -34:59:41.949 17.140 17.690 17.993 J0644-3459  -95.1    1.383  137.6 17.6               
2945629755764920064 06:48:28.499 -17:44:05.439 17.914 18.685 19.175 J0648-1744   41.9    0.742  -25.1 21.4               
 990901014487303168 06:48:47.119 +49:07:20.729 17.250 17.774 18.005 J0648+4907 -105.5    0.864  -69.3 15.5               
3365548884389017728 06:51:08.683 +19:29:04.065        18.290        J0651+1929  170.1    7.225  -28.0  7.9               
 993269839273474048 06:52:42.143 +52:50:59.056 17.908 18.379 18.559 J0652+5250  -64.5   78.759  -17.6  7.9               
3358169409020255872 06:52:53.588 +16:48:11.295        18.086        J0652+1648  165.7    8.754   22.2 13.1               
 941025139827573888 06:53:58.283 +37:05:40.606 17.498 17.978 18.199 J0653+3705   96.7    0.450  131.5 27.2               
 952015548820301440 06:54:43.526 +42:47:58.731 16.195 17.575 17.558 J0654+4247 -142.9    6.176    3.4  2.6               
 950765816416685440 06:55:10.025 +41:00:10.160 14.249 16.294 15.652 J0655+4100  160.4    4.719  -66.7 33.2               
 951997613036960000 06:56:10.662 +42:37:02.754 15.338 17.484 16.757 J0656+4237   36.1    3.598  -54.7  7.5               
 889380936935447552 06:56:40.889 +32:09:32.549 18.063 18.579 18.761 J0656+3209   85.2    2.469    8.8  8.1               
1000039467943291264 06:56:47.525 +56:03:09.666 15.512 17.613 16.909 J0656+5603 -178.0    8.845    9.4  4.3               
3127866386366478208 06:56:59.180 +03:15:53.442 17.663 18.423 19.186 J0656+0315   71.7    1.964  104.8 28.0               
3129909038449173376 06:58:45.024 +06:37:11.489 18.235 18.928 19.448 J0658+0637  161.8    1.350  -10.8 17.7               
3157193904827489408 06:59:17.996 +08:13:30.952 17.025 17.597 17.959 J0659+0813  -39.4    1.150 -165.8  7.1               
1109357518182452096 07:01:06.617 +69:36:29.417 16.488 17.009 17.276 J0701+6936  -82.6    1.227 -159.8 10.3               
5578301879076273152 07:01:29.129 -36:41:28.719 17.606 17.951 18.110 J0701-3641   -9.0    3.376   -7.3 16.5               
5557630094102893952 07:01:34.547 -46:34:36.626 17.973 18.740 18.963 J0701-4634  127.9    0.853  -30.5 20.8               
1150537900837381504 07:02:32.818 +85:49:52.479 17.720 18.080 18.240 J0702+8549  -48.6    0.428  148.0 34.9 0.011 150.7  R
5565391482262236928 07:03:12.644 -39:14:18.899 16.708 17.540 17.813 J0703-3914  -14.7    2.365  153.9 20.2               
 953406014416620544 07:04:50.969 +45:02:41.818 17.611 18.407 18.819 J0704+4502  -21.3    1.472    3.3 23.3               
 946251629693304320 07:06:31.697 +37:44:36.407 16.831 17.346 17.620 J0706+3744  -47.0    0.893  -12.7 21.7               
1140075364800977536 07:06:51.334 +77:41:36.996 17.131 17.744 17.984 J0706+7741 -134.1    0.960   79.8 20.0               
 946310522285481856 07:07:32.910 +38:22:13.302 18.131 18.684 18.809 J0707+3822   71.9    1.609   -9.7 25.2               
 978288237432020224 07:09:08.006 +48:36:55.739        16.733        J0709+4836  -25.6    4.389   33.3 11.5               
5565072039775498112 07:10:43.636 -38:50:37.036 16.575 18.040 17.972 J0710-3850   57.0    3.837  -37.6  3.6               
 949627267829667200 07:10:44.326 +42:20:55.044 17.934 18.292 18.451 J0710+4220  120.2    0.649  166.8 22.0               
 897561062927548160 07:14:24.818 +35:34:39.792 17.778 18.252 18.388 J0714+3534  157.7    4.172    3.5  2.8               
3031175303762706560 07:21:13.491 -15:30:41.012 17.349 18.158 18.791 J0721-1530  172.8    1.008   -8.6 24.6               
 872987119781506176 07:21:32.061 +27:42:12.818 15.425 17.468 16.958 J0721+2742  -48.6   15.476   -3.0  3.6               
3054671558007805568 07:22:59.683 -07:31:34.812 16.938 17.824 18.192 J0722-0731   86.7    1.629   -9.1 17.0               
3062271725972256640 07:25:50.640 -00:54:56.544 16.977 18.129 18.273 J0725-0054  -30.7    1.465 -176.7  7.4               
1108100948190241408 07:28:10.896 +67:48:47.033 17.637 18.203 18.274 J0728+6748  -87.9    0.408  -61.2 32.7               
5618731948124447232 07:31:31.509 -22:24:20.867 17.550 18.940 20.644 J0731-2224  -93.9    1.626 -179.6 14.1               
 873199321231135360 07:31:52.729 +28:04:32.942 17.107 18.441 18.363 J0731+2804   11.2    1.690  -29.9 18.4               
3165273180688912512 07:31:58.997 +14:33:36.492 17.916 18.276 18.499 J0731+1433  163.9    0.852   60.4 16.8               
 871620388173434624 07:32:56.275 +25:48:38.796 18.191 18.593 18.584 J0732+2548  -12.8    0.771  -80.2 25.9               
 975875668401218688 07:34:22.193 +47:29:18.827 17.349 18.302 18.757 J0734+4729  111.7    3.358   83.5 28.7               
 975886908332159360 07:35:02.312 +47:50:08.427 16.740 17.098 17.254 J0735+4750  -91.1    0.420 -138.9 34.8               
1089552221386986112 07:36:21.297 +65:13:12.007 17.646 18.045 18.274 J0736+6513   46.8    2.952 -115.3 24.5               
3057737885477647104 07:36:43.984 -03:44:59.247 18.088 18.686 19.112 J0736-0344  155.0    3.569 -171.0 13.8               
3057740565537402240 07:37:05.594 -03:38:46.381 17.901 18.611 19.100 J0737-0338  -30.2    2.886 -170.5  6.9               
 671322427957671168 07:38:07.394 +17:42:18.998 15.524 16.210 16.583 J0738+1742   65.1    0.386   24.9 17.9 0.082  23.6  R
3055976643947742464 07:38:57.176 -06:26:58.057 16.061 16.493 16.666 J0738-0626  -94.0    0.934  139.9 11.3               
3057504445414750720 07:40:33.976 -04:00:25.836 17.620 18.041 18.216 J0740-0400  163.4    1.393    4.2 19.3               
 880027808129832192 07:41:10.703 +31:12:00.231 16.146 16.372 16.419 J0741+3112  171.4    2.388 -166.8  2.9               
 668067903602266624 07:43:05.107 +17:14:24.412 17.850 18.594 19.023 J0743+1714  -28.5    0.821 -153.5 21.7               
 878856622089258240 07:44:51.364 +29:20:06.040 16.449 16.914 17.106 J0744+2920  -67.6    0.750   66.6 26.0               
 881602755458418432 07:45:41.672 +31:42:56.615 15.144 15.496 15.598 J0745+3142  -41.7    3.601 -179.0  2.8               
3085602194483071616 07:45:54.082 -00:44:17.541 16.598 17.068 17.222 J0745-0044   44.2    1.033 -173.9  6.7               
 882027231369637632 07:45:59.324 +33:13:34.134 17.734 18.198 18.207 J0745+3313   -2.8    0.735  -79.3 21.6               
5718998612488678272 07:46:18.236 -15:55:34.745 17.422 18.547 18.920 J0746-1555  -46.4    1.208   10.6 13.9               
 867556219535644032 07:48:36.109 +24:00:24.110 17.179 18.136 18.347 J0748+2400  -59.6    0.658  -31.3 14.2               
 985912010539557120 07:48:36.848 +55:48:58.715        17.887        J0748+5548 -136.7    7.919  -40.5 30.5               
3150660224479442688 07:49:27.385 +10:57:33.126 17.223 17.863 18.209 J0749+1057 -130.7    1.035  -39.4 15.1               
1082251326740400768 07:49:56.952 +57:50:15.304 17.949 18.379 18.545 J0749+5750   29.1    1.173  -37.7 11.6               
3152033381360187776 07:50:52.046 +12:31:04.828 16.992 17.406 17.543 J0750+1231  115.5    0.367  113.7 21.4 0.034 151.9  R
1148652032236812032 07:50:57.755 +82:41:58.032 17.333 17.734 17.842 J0750+8241   -6.6    0.423 -159.3 30.5               
 984713199268130560 07:53:01.385 +53:52:59.638 17.590 18.158 18.647 J0753+5352   25.9    0.909   -1.8 12.1               
 925532432579965184 07:53:03.338 +42:31:30.767 17.365 17.928 18.372 J0753+4231 -135.2    1.642  138.3  8.0               
 919710144849497856 07:54:37.069 +39:10:47.795 16.195 18.241 17.515 J0754+3910  147.8    1.853  -71.2 30.7               
 877495839010333696 07:54:48.851 +30:33:55.022 17.542 17.954 17.979 J0754+3033  -71.6    0.403  145.7 27.7               
3152165288393773312 07:56:26.443 +13:25:41.238 18.153 18.881 18.832 J0756+1325  107.0    1.345   21.6 18.6               
3147336302046608384 07:57:06.643 +09:56:34.853 16.101 16.818 17.141 J0757+0956   17.2    0.512  -22.2 14.1 0.102  16.1  V
 919327927119975040 07:58:28.108 +37:47:11.806        17.426        J0758+3747  108.0    2.031  108.1 34.0               
 874384358543408000 07:58:46.993 +27:05:15.573 16.519 17.665 17.729 J0758+2705   60.0    0.999    1.9 31.0               
 877318641543069696 07:59:28.285 +30:10:28.353 17.425 17.767 17.876 J0759+3010   -9.3    0.637 -126.9 24.3               
1135161402521540480 08:01:01.450 +74:08:22.534 17.511 17.867 18.011 J0801+7408   22.2    1.291  -92.7 18.6               
 932909026026715008 08:01:31.966 +47:36:16.063 15.169 15.623 15.731 J0801+4736  152.8    0.799  130.2 30.2               
 932824806011905536 08:04:13.882 +47:04:42.865 18.279 18.920 18.958 J0804+470A -105.0  214.695   -1.6  0.5               
3094452266652212352 08:04:43.524 +04:14:10.029 18.236 18.980 19.253 J0804+0414  122.6    2.312   59.6 28.2               
5694084817181017088 08:06:12.723 -26:52:33.308 17.966 18.498 18.788 J0806-2652  -85.1    0.818  143.3 19.9               
1083617156404622464 08:06:25.949 +59:31:06.911 16.865 17.820 18.014 J0806+5931  -90.6    2.145  104.7 22.5               
 935427384394973184 08:07:01.014 +51:17:38.677 17.372 17.663 17.800 J0807+5117 -133.0    0.594  149.5 32.5               
3067211522477495168 08:07:09.618 -05:41:13.914 16.851 17.497 17.863 J0807-0541   46.1    1.950   -0.8  8.0               
3094853068703252736 08:07:57.538 +04:32:34.535 17.820 18.236 18.441 J0807+0432  -56.3    5.552    5.9  1.6               
 921581887301372032 08:08:56.652 +40:52:44.889 18.053 18.667 18.834 J0808+4052   51.7    0.473  -92.0 27.3               
 905844031912649984 08:09:38.887 +34:55:37.256 15.952 17.536 17.244 J0809+3455  115.0    9.508   48.1  1.8               
3098266781726608000 08:10:41.366 +08:10:00.315 18.072 18.924 19.012 J0810+0810 -163.8    2.422  129.4 15.8               
 676829808684952704 08:11:00.936 +21:41:37.117 17.652 18.024 18.073 J0811+2141 -164.1    1.544 -161.9 18.4               
5728382501847236480 08:11:11.484 -10:47:00.576 17.179 17.662 17.891 J0811-1047   82.2    1.563  -99.8 28.8               
1091950874725020544 08:12:40.847 +65:09:11.090 17.244 18.412 18.432 J0812+6509  135.7    1.331    1.7 17.4               
 682391241577181056 08:12:47.782 +25:22:42.003 18.311 18.949 19.095 J0812+2522   76.1    1.714 -143.8 16.1               
3089999759954211200 08:15:22.961 +01:54:59.481 16.810 17.435 17.526 J0815+0154  -31.6    0.566   -4.1 15.0               
1035051354144525952 08:16:22.727 +57:39:09.137 16.460 17.102 17.433 J0816+5739   17.7    0.465    7.8 33.2               
5752609858311288832 08:17:49.749 -09:33:30.526 16.637 17.388 17.788 J0817-0933   23.5    0.903  -46.6 16.7               
5644550199131239296 08:17:58.850 -29:36:31.421 17.358 18.001 18.356 J0817-2936 -128.8    1.372 -137.5 18.4               
5700369041521114880 08:19:00.917 -21:26:24.471        17.403        J0819-2126  -12.3   11.050  113.3 20.5               
 708735613193592320 08:21:07.614 +31:07:51.148 16.401 16.892 17.168 J0821+3107   32.4    0.696  172.8 14.4               
3066773087917589888 08:21:40.038 -03:23:12.539 18.229 18.647 18.775 J0821-0323   45.1    1.969   59.9 15.6               
 679785673896678144 08:22:14.455 +25:38:32.462 17.712 18.247 18.397 J0822+2538  115.8    0.990 -115.8 31.1               
 914642525821004288 08:22:57.556 +40:41:49.766 18.076 18.458 18.571 J0822+4041   31.3    0.797   91.3 20.2               
 676375886481155968 08:23:24.759 +22:23:03.284 16.868 17.602 18.038 J0823+2223 -155.2    5.401   -4.0  1.9               
3093804512566183040 08:23:28.618 +06:11:46.117 17.386 17.729 17.899 J0823+0611 -134.2    1.106  140.4 34.8               
 708335214866228096 08:23:41.132 +29:28:28.200 18.486 18.911 19.119 J0823+2928  102.0    0.785  108.0 19.9               
 914731517543411072 08:24:39.002 +40:57:07.763 17.026 17.432 17.545 J0824+4057  -58.2    0.941 -136.4 31.5               
 914304769593032448 08:24:55.484 +39:16:41.904 17.857 18.359 18.520 J0824+3916  -46.1    0.441  -25.4 25.3               
3091832813346831616 08:25:50.338 +03:09:24.520 17.512 18.347 18.746 J0825+0309   25.1    0.516   26.5 24.0               
5697023601292768640 08:26:01.573 -22:30:27.203 16.079 16.834 17.190 J0826-2230  158.5    0.400   -7.5 21.1               
1028107418522952192 08:28:36.393 +50:48:26.524 18.304 18.713 18.869 J0828+5048 -109.2    1.870  109.5  8.6               
 662196275288503424 08:29:04.829 +17:54:15.863 16.168 17.884 17.393 J0829+1754  124.1    3.013   15.1  7.7               
1026948258389980800 08:32:23.217 +49:13:21.038 17.342 18.186 18.615 J0832+4913   61.0    0.396   20.2 25.0               
 916982114766154368 08:34:58.200 +44:03:38.141 17.480 18.182 18.486 J0834+4403   16.7    0.435   81.2 30.7               
5702066962347118464 08:36:50.769 -22:33:10.089 16.070 16.507 16.727 J0836-2233  -60.7    0.833   79.1 25.4               
1034627148815879424 08:37:22.410 +58:25:01.845 17.381 17.775 17.955 J0837+5825   80.8    0.405 -156.5 21.3 0.015 173.6  R
 659428392203602176 08:39:30.721 +18:02:47.143 16.775 17.559 17.825 J0839+1802  -42.9    0.936  -23.1  9.8               
 717562252023690112 08:39:43.363 +35:40:01.397 17.259 17.922 18.245 J0839+3540 -139.3    2.446   56.8 16.7               
3078383861986700544 08:39:49.611 +01:04:26.737 17.767 18.487 18.667 J0839+0104 -136.0    0.642   83.4 18.9               
5747462533281331712 08:39:50.583 -12:14:34.326 15.320 15.730 15.856 J0839-1214   74.3    0.632  -46.7 27.8               
 660927404509396224 08:42:05.094 +18:35:40.989 16.373 16.748 16.868 J0842+1835   15.2    1.491 -176.3  5.9 0.017 100.0 WL
 917482740449719936 08:42:15.352 +45:25:44.181 16.877 17.370 17.650 J0842+4525 -178.3    0.391  159.4 29.9               
 913969384186257792 08:45:06.250 +42:57:18.395 18.127 18.701 18.957 J0845+4257 -125.3    1.747  -62.6 22.0               
5654000540227817984 08:47:01.566 -23:37:01.676 15.622 17.183 16.970 J0847-2337  112.5    4.696   17.7  4.6               
 597071991119543808 08:47:13.039 +08:30:21.808 18.263 18.706 18.848 J0847+0830  153.6    4.030   39.8  7.4               
 608546739281046912 08:48:47.742 +14:20:57.672 17.452 17.826 17.940 J0848+1420 -163.7   40.475 -157.1 14.7               
 581911306320920064 08:49:32.549 +04:55:07.848 17.193 17.835 18.174 J0849+0455  100.4    0.715   12.7 28.3               
1117311144778102144 08:53:18.891 +68:28:19.026        17.360        J0853+6828  -69.6   31.651    0.4  8.0               
1037414097258022272 08:54:41.996 +57:57:29.940 17.211 17.696 17.860 J0854+5757  152.5    0.806 -175.7  9.7 0.014 173.3  R
1144422245364651136 08:54:48.599 +80:34:22.383 17.596 18.001 18.195 J0854+8034 -168.0    0.452 -147.1 31.1               
1042990996328169216 08:54:50.576 +62:18:50.194 17.653 18.994 19.100 J0854+6218  -42.3    2.065    0.1  9.8               
 684952347755051776 08:56:39.740 +20:57:43.400 17.456 18.145 18.427 J0856+2057 -135.0    1.736  -40.4 13.3               
5737325791987220480 08:56:41.804 -11:05:14.430 16.901 17.523 17.818 J0856-1105 -120.7    0.283   10.0 32.0               
1017646561817114624 08:57:26.100 +53:02:57.858 18.398 18.900 19.183 J0857+5302  -24.4    6.497 -150.3 22.2               
5756544220153350272 09:01:44.240 -07:02:16.068 17.824 18.256 18.442 J0901-0702 -112.4    0.548  179.9 31.2               
5732361698850971264 09:02:16.831 -14:15:30.876 16.121 16.528 16.686 J0902-1415  156.7    0.300   49.1 27.5               
 684797939387396224 09:02:26.912 +20:50:46.396 15.215 15.816 16.121 J0902+2050  138.2    0.912   77.6 24.2               
5729430400850327552 09:03:00.020 -17:21:05.232 17.938 18.288 18.359 J0903-1721  -29.2    0.559  -25.8 30.9               
5649394578643147136 09:04:52.186 -25:52:51.756 17.824 18.406 18.652 J0904-2552  143.7    1.412 -141.0  8.8               
1012686978397952384 09:05:27.464 +48:50:49.966 16.903 17.283 17.491 J0905+4850  -43.6    1.841   -2.3  5.8               
1012184050612246784 09:06:15.539 +46:36:19.033 15.976 18.052 17.451 J0906+4636  177.7   11.629  146.5  3.7               
5743690826144752000 09:06:18.055 -09:05:44.927 18.134 18.866 19.243 J0906-0905  122.0    1.212   16.7 22.6               
5743362694939204352 09:08:02.203 -09:59:37.431 15.187 17.272 16.617 J0908-0959  163.2    7.700   11.7  3.5               
 816476963757876224 09:08:35.863 +41:50:46.205 17.805 18.229 18.314 J0908+4150 -158.4    0.687  -30.0 29.7               
 590367822048665472 09:09:12.157 +08:35:41.100 16.809 17.436 17.799 J0909+0835  -64.7    2.522   -8.7  6.4               
 817131306319108096 09:09:33.497 +42:53:46.478 17.980 18.951 19.236 J0909+4253  147.6    4.033    0.6  3.1 0.038  53.0 WL
 636330023724773632 09:09:37.447 +19:28:08.272 14.742 16.915 16.276 J0909+1928  139.1   50.660  -26.1  9.1               
1117798709465692288 09:09:38.514 +69:25:48.078 18.260 18.827 19.072 J0909+6925 -166.1    2.089   66.7 15.8               
 713901806016380928 09:10:37.035 +33:29:24.420 15.628 16.179 16.414 J0910+3329  156.6    0.504   30.5 31.7               
5758355772934031744 09:10:51.002 -05:26:29.191 17.294 17.798 18.044 J0910-0526  -89.7    2.598   -8.9 13.9               
 716015033004854656 09:10:54.184 +37:59:14.984 17.091 17.469 17.599 J0910+3759   56.7    0.482  110.5 28.7               
 636726706904197120 09:11:33.459 +19:58:14.093 17.067 17.446 17.635 J0911+1958   86.4    0.825  112.5 13.7               
 817328943534609152 09:12:51.129 +44:22:04.651 17.753 18.204 18.359 J0912+4422  114.8    1.543  170.3  6.9               
5679203511399121152 09:13:00.223 -21:03:21.045 16.098 17.085 17.182 J0913-2103   51.0    5.617   -9.1  6.2               
 579689403774630272 09:14:01.761 +05:07:50.626 16.360 17.042 16.802 J0914+0507   -3.3    1.787   37.9 27.5               
 586919998397242496 09:16:25.241 +07:05:43.568 15.123 17.254 16.528 J0916+0705    9.9   11.648 -125.1 21.7               
 635601459832657792 09:16:38.027 +18:38:15.293 16.869 17.165 17.243 J0916+1838   -4.5    1.846 -168.0 30.5               
3842689578826617216 09:16:45.564 +01:00:14.018 18.000 18.611 18.822 J0916+0100 -142.5   14.915  -62.9 13.0               
 812202917246316416 09:16:48.905 +38:54:28.146 18.072 18.791 18.955 J0916+3854 -105.1    0.707  -11.8 24.9               
5676113226594501632 09:17:27.016 -21:31:34.464 18.029 18.576 18.634 J0917-2131  173.9    0.864  -17.8 23.7               
5683341312955567872 09:19:01.202 -15:47:30.513 17.850 18.317 18.455 J0919-1547 -107.3    4.365  128.8 16.2               
5746311860002374400 09:19:45.312 -06:32:25.331 16.120 16.435 16.519 J0919-0632   52.3    2.697  -61.8 13.7               
1131863421689552512 09:19:52.559 +78:25:26.556 17.302 17.680 17.820 J0919+7825   32.7    1.736 -175.3  5.0               
 818697217035606272 09:20:58.458 +44:41:53.985 17.196 17.677 17.860 J0920+4441  179.1    0.254  -24.0 34.8               
5638071533023389440 09:21:29.354 -26:18:43.386 17.582 18.088 18.306 J0921-2618  -62.2    0.556  137.6 20.8               
 594418800842356352 09:21:31.373 +13:50:48.237 17.316 17.604 17.675 J0921+1350  179.4    0.699  114.2 21.3               
1040014407897208448 09:21:36.231 +62:15:52.181 17.758 18.452 18.855 J0921+6215  -18.1    0.329  -29.9 33.4               
 639389960289875712 09:21:45.380 +23:35:48.191 17.329 18.022 18.265 J0921+2335  121.9    1.568   72.3 10.3               
5746485750342923136 09:22:23.673 -05:29:07.184 17.555 18.474 18.792 J0922-0529  102.3    0.923   16.9 14.4               
 695313324998188416 09:23:51.523 +28:15:25.021 17.966 18.988 19.019 J0923+2815  -81.0    0.763  -85.0 32.2               
3840852470989965184 09:25:07.815 +00:19:13.936 16.694 17.222 17.517 J0925+0019 -165.0    1.482  175.0  7.9               
 811655570910554752 09:27:03.014 +39:02:20.852 16.601 16.864 16.919 J0927+3902  108.9    2.517  166.8  2.8 0.009 102.0 WL
 645582581575820032 09:27:22.864 +24:56:13.253 18.319 18.951 19.299 J0927+2456   60.6    0.667  -41.6 32.0               
5677918560263178240 09:27:51.824 -20:34:51.233 16.281 16.734 16.815 J0927-2034  -11.7    0.344  150.9 22.1               
 645680335031905280 09:29:15.552 +25:36:58.070 18.186 18.501 18.459 J0929+2536  141.2    2.806 -178.2  5.1               
1150948744525400576 09:29:43.058 +86:12:21.279 17.207 17.980 18.461 J0929+8612  -14.9    0.494    8.0 24.0               
5677282076174301056 09:32:19.586 -20:16:37.207 18.259 18.661 18.827 J0932-2016  162.9    0.679   82.8 27.4               
1019756906884000768 09:32:41.151 +53:06:33.801 17.843 18.438 18.527 J0932+5306  131.5    0.891   29.0 14.3               
 825773845670969472 09:34:15.762 +49:08:21.729 18.302 18.687 18.809 J0934+4908 -135.4    1.187    4.9 10.3               
 633685453446701952 09:35:29.219 +19:29:35.070 17.940 18.209 18.320 J0935+1929  153.2    0.564   88.2 32.9               
5439061783822813056 09:48:09.513 -32:23:47.441 18.289 18.817 19.081 J0948-3223 -144.4    1.200  -35.6 34.5               
 821406963442591872 09:50:11.817 +45:53:20.052 17.563 18.282 18.490 J0950+4553  -55.1    1.448   20.3 15.5               
5657302785962730880 09:52:16.294 -27:20:51.440 15.952 16.526 16.877 J0952-2720  141.5    1.107 -174.3 25.6               
 793345987887507456 09:53:27.957 +32:25:51.521 16.768 17.277 17.480 J0953+3225   -0.9    0.455  143.2 25.6               
 628204491061355392 09:54:07.026 +21:22:35.954 16.973 17.892 18.372 J0954+2122  -97.8    3.749   40.1 21.3               
5671807985737091456 09:55:14.681 -18:45:31.864 17.832 18.446 18.824 J0955-1845  157.4    1.781  162.3 10.6               
1070470609404512512 09:55:33.174 +69:03:55.062 11.474 13.302 12.933 J0955+6903 -163.9    3.531 -130.7 10.8               
 643509555481026176 09:56:49.875 +25:15:16.050 17.693 18.075 18.178 J0956+2515 -107.3    0.731  155.2 16.5 0.020 107.7  R
5687540107343990272 09:57:18.183 -13:50:01.176 18.062 18.602 18.682 J0957-1350   -0.9    0.836   54.2 34.0               
1045124392483104512 09:57:38.185 +55:22:57.765 16.800 17.300 17.557 J0957+5522 -164.0    3.891    0.5  3.2 0.040  13.5  R
 823095504065171456 09:58:19.672 +47:25:07.842 18.002 18.488 18.628 J0958+4725  137.5    0.477   -0.3 21.6               
 746772668199889536 09:58:20.950 +32:24:02.209 15.202 15.521 15.595 J0958+3224 -173.5    0.213  -38.8 34.2               
5466655303724807168 09:58:24.598 -26:55:35.946 13.006 15.222 14.420 J0958-2655  125.5   37.028  -50.5  9.1               
5418813040245557376 09:58:38.296 -41:10:33.175 17.927 18.509 18.791 J0958-4110  -78.4    1.446  141.2 29.0               
1065521157812283392 09:58:47.245 +65:33:54.818 15.460 16.239 16.656 J0958+6533  -52.5    0.245   13.2 29.5 0.167   4.6  R
 642722270795712384 09:59:56.048 +24:49:52.459 18.501 18.968 19.163 J0959+2449   24.0    0.712  151.6 31.0               
 743736465624044160 10:01:10.206 +29:11:37.536 17.925 18.766 19.183 J1001+2911 -158.6    0.732  118.5 27.2               
1070178860866225792 10:03:06.766 +68:13:16.812 15.185 15.577 15.755 J1003+6813    6.2    0.894    7.2 14.2               
3821915234332374016 10:04:29.905 -05:20:21.090 17.684 18.185 18.453 J1004-0520 -166.1   15.395    1.8  1.8               
 747535729269690880 10:06:01.749 +34:54:10.436        18.775        J1006+3454  -73.2   36.115   54.8  9.2               
3881639262844587904 10:06:21.690 +12:45:33.040 18.072 18.586 18.654 J1006+1245   51.9    1.659    0.7 27.8               
3765463116201979904 10:07:15.228 -12:47:45.994 17.753 18.164 18.323 J1007-1247   16.7    1.341  -18.5 11.8               
1046577908199899264 10:07:24.881 +58:02:03.456 17.240 17.810 18.274 J1007+5802   72.5    0.590 -140.6 24.6               
3768759688284840192 10:08:43.865 -09:33:23.364 17.951 18.262 18.398 J1008-0933  175.0    5.263   -3.9  4.2               
 805327366098388864 10:10:27.528 +41:32:39.053 16.277 16.466 16.482 J1010+4132 -171.4    0.678  121.9 18.2               
1077513668575477888 10:11:32.619 +71:24:41.593 16.203 16.579 16.750 J1011+7124   52.4    4.987   -0.8 10.1               
3873739306157876608 10:12:13.348 +06:30:57.199 17.111 17.791 18.060 J1012+0630  137.4    2.127 -113.8 17.6 0.128 110.4  R
 726636590205957248 10:13:53.429 +24:49:16.441 15.733 16.227 16.444 J1013+2449 -107.3    0.286  152.9 28.1               
 739617420188291072 10:14:35.690 +27:49:03.438 17.732 18.156 18.327 J1014+2749  121.7    1.380   87.1 31.2               
 725384929361390336 10:14:47.066 +23:01:16.571 17.072 17.357 17.459 J1014+2301  109.9    0.530   -4.6 18.9 0.033  91.1  R
 846983979023105920 10:15:04.140 +49:26:00.704 15.078 15.597 15.756 J1015+4926 -102.6    2.950   -0.2  5.0               
5669054602461765632 10:15:52.253 -19:52:26.567 17.648 18.004 18.049 J1015-1952 -135.0    2.080  161.6 15.2               
1048238553010783360 10:17:03.487 +59:24:28.706 17.507 17.774 17.833 J1017+5924  124.8    0.841   57.3 16.2               
1051642331772694656 10:17:25.887 +61:16:27.496 17.952 18.395 18.626 J1017+6116  130.8    1.549  125.8  5.8 0.013 113.4  R
 727314159951249280 10:18:03.265 +26:50:09.037 17.445 17.808 17.943 J1018+2650   39.3    0.740  119.5 23.3               
5667801880761400448 10:18:21.749 -21:40:07.822 17.186 17.575 17.724 J1018-2140 -153.1    1.204   68.3 29.2               
5472811366249278592 10:19:14.977 -24:36:06.361 18.272 18.873 19.319 J1019-2436  147.1    1.782 -149.8 34.9               
 752369010586632320 10:21:17.475 +34:37:21.665 16.974 17.358 17.512 J1021+3437 -138.3    0.332  131.9 34.1               
 741918702320562560 10:22:30.298 +30:41:05.119 17.064 17.510 17.685 J1022+3041  -26.9    1.899    3.3  5.3               
 624408736403974016 10:22:55.157 +18:53:34.258 18.529 18.989 19.016 J1022+1853   49.2    5.199   95.3  8.6               
3830889207719998080 10:24:29.587 -00:52:55.495 17.612 18.016 18.148 J1024-0052   47.9    1.241  -45.8 23.7               
3863006771296177664 10:26:31.962 +06:27:33.029 17.218 17.963 18.383 J1026+0627  146.5    1.306   -3.7 31.2               
3864001000390054272 10:30:38.382 +08:53:24.930 18.006 18.420 18.559 J1030+0853  140.8    0.959  148.7 22.0               
 747715430701262848 10:30:59.094 +31:02:55.724 15.822 16.411 16.451 J1030+3102  -32.2    1.294   61.3 29.2               
1126525224017094656 10:31:22.024 +74:41:58.345 16.174 17.249 17.221 J1031+7441   49.9    0.460   -2.2 34.3               
1059832009772042112 10:32:39.080 +66:23:23.217 17.669 18.304 18.647 J1032+6623  151.9    3.018   45.4 24.7               
 754626922138988288 10:32:40.721 +37:38:26.750 17.636 18.231 18.644 J1032+3738  156.6    1.092 -152.8 15.3 0.112  52.7  R
3554545995373627008 10:35:02.155 -20:11:34.359 18.379 18.820 18.979 J1035-2011 -153.0    1.018  172.4 26.4               
5455443205702381056 10:37:16.080 -29:34:02.814 17.207 18.106 18.428 J1037-2934  127.1    0.604    5.6 14.5               
5367915856723360000 10:38:14.697 -43:25:45.888 18.397 18.926 19.041 J1038-4325 -157.3    1.213   -2.7 27.0               
3859450950691805696 10:41:17.162 +06:10:16.924 16.495 16.850 16.977 J1041+0610  153.4    0.384 -169.2 20.5 0.006 149.0 WL
5366065859688764160 10:41:44.650 -47:40:00.066 17.048 17.537 17.787 J1041-4740  -73.6    0.405  144.9 31.3               
 849141633152788096 10:41:46.782 +52:33:28.231 16.849 17.054 17.065 J1041+523A   24.8    0.700  168.8  9.6               
 849141633152787840 10:41:48.898 +52:33:55.609 17.740 18.130 18.231 J1041+523B  131.4    0.609 -173.7 24.4               
3872348149071098880 10:42:44.605 +12:03:31.264 17.125 17.479 17.632 J1042+1203  -71.6    0.441  140.3 24.5               
3776496062550806656 10:43:18.944 -05:53:52.536 16.923 17.230 17.308 J1043-0553   40.2    0.897    1.5 17.6               
1133938475009700864 10:44:23.063 +80:54:39.443 17.399 17.850 18.045 J1044+8054  -73.1    0.315   96.1 28.1               
 849126235694257408 10:45:42.181 +52:51:12.617 17.644 18.119 18.268 J1045+5251  -22.5    2.683   80.8 16.9               
 855664859545785088 10:48:33.699 +60:08:45.643 17.806 18.364 18.659 J1048+6008   85.8    3.193   78.8 18.3               
5391831815173439744 10:48:38.271 -41:14:00.116 17.246 17.608 17.666 J1048-4114  119.9    0.559    6.3 23.1               
3858053574492795392 10:50:10.061 +04:32:49.116 17.539 17.924 18.063 J1050+0432   -0.2    0.941 -165.1 29.8               
 831248215284897152 10:51:15.896 +46:44:17.369 16.865 17.995 18.328 J1051+4644  104.0    1.573 -144.3  9.1               
 832960601562940672 10:53:44.125 +49:29:55.999 16.202 17.665 17.460 J1053+4929  108.1    1.877   14.1 12.6               
5456358239891842944 10:55:33.403 -28:31:33.975        18.274        J1055-2831 -136.5   14.297   10.7 11.2               
3756178354685043072 10:56:33.796 -13:30:56.713 17.717 18.131 18.251 J1056-1330  -58.5    1.407 -146.0 20.9               
3985009028190654592 10:58:17.901 +19:51:50.870 16.914 17.187 17.326 J1058+1951   -5.5    0.640   -4.6 14.4               
3808373275462572800 10:58:29.605 +01:33:58.824 15.602 16.307 16.703 J1058+0133  -54.9    0.586   -8.8 12.4 0.118 100.6  R
 730687942661516416 10:58:29.895 +28:17:46.212 16.408 17.086 17.229 J1058+2817 -148.4    0.340   15.9 32.8               
 778035971370404736 10:59:51.906 +40:51:14.200 16.640 17.078 17.266 J1059+4051 -178.3    4.433  176.3 21.4               
3981891564833722240 11:00:21.033 +16:29:14.641 17.828 18.360 18.658 J1100+1629   -0.6    4.212   -5.3  4.4               
1054499030484297728 11:01:53.451 +62:41:50.604 17.579 17.739 17.774 J1101+6241 -165.9    0.572   17.0 22.3               
 731925855315798656 11:02:14.288 +27:57:08.691 18.330 18.877 19.034 J1102+2757   82.6    1.067  -89.0 23.0               
 860692071522063104 11:02:42.763 +59:41:19.585 16.580 17.040 17.238 J1102+5941   54.5    1.013 -126.1 11.1               
5390327305309114112 11:03:29.094 -41:04:01.917 18.081 18.582 18.798 J1103-4104    3.1   18.702 -150.1  3.9               
3814554003984089216 11:03:44.541 +02:32:09.979 17.809 18.341 18.502 J1103+0232  -86.8    2.290  165.7 34.2               
3811474825966029312 11:05:38.993 +02:02:57.474 15.847 16.746 16.800 J1105+0202  -84.1    0.666   53.0 16.8               
5387108970354801152 11:07:08.694 -44:49:07.618 16.859 17.451 17.705 J1107-4449   51.7    0.241 -100.2 31.5               
3971145595313794432 11:07:15.047 +16:28:02.246 16.619 16.907 17.010 J1107+1628  -19.7    0.315  -23.5 34.9               
 842297035831981440 11:07:25.828 +52:19:31.637 18.464 18.787 18.809 J1107+5219   -4.3    0.463   67.3 34.4               
3964726371553025408 11:10:10.458 +12:17:08.040 18.216 18.682 18.854 J1110+1217  -49.8    2.551   90.2 22.3               
3999098582505808768 11:16:34.616 +29:15:17.113        17.351        J1116+291A   17.3   34.342 -119.3 10.3               
3810997431761108736 11:17:47.676 +02:31:53.209 15.282 17.422 16.695 J1117+0231   -4.1   17.486 -163.1 25.7               
5404019901567577472 11:18:20.610 -30:54:58.528 17.570 17.996 18.147 J1118-3054   18.1    2.100  161.2  5.1               
 860903796230165760 11:19:14.345 +60:04:57.205 16.623 17.007 17.221 J1119+6004 -117.6    0.431  113.6 27.7               
3534310896910157312 11:20:09.112 -25:08:07.543 16.634 17.106 17.312 J1120-2508  -93.2  183.936   70.9  0.5               
3561646297868002688 11:20:55.564 -14:20:29.925 16.972 17.337 17.488 J1120-1420   41.2    0.471  -70.8 28.3 0.003  51.4  V
3797782985622312832 11:21:19.422 -00:13:16.461 15.823 17.785 17.249 J1121-0013  169.1    5.103   -5.3  6.6               
3534235816585673984 11:22:05.743 -25:32:33.832 17.492 17.932 18.057 J1122-2532   79.2    0.592 -103.5 33.3               
3977034334778479744 11:22:29.712 +18:05:26.344 16.922 17.486 17.785 J1122+1805 -111.7    0.645  164.5 16.2               
3814078637003961728 11:23:38.150 +05:20:38.527 18.379 18.905 19.135 J1123+0520   73.8    4.939  -65.0  7.8               
 790139674544419712 11:24:53.828 +49:34:09.779 17.249 17.767 17.941 J1124+4934   38.8    1.630  -27.8 18.0               
5398117761806465664 11:25:31.482 -35:57:03.352 16.850 17.592 17.960 J1125-3557  -94.9    1.943  -81.9 15.8               
3978449513617897344 11:25:58.742 +20:05:54.338 16.216 17.196 17.357 J1125+2005   60.9    0.494  -33.8 33.4               
 784595043562844416 11:26:57.655 +45:16:06.283 16.974 17.334 17.457 J1126+4516   -3.6    1.214  166.4  6.6               
3978634536514228864 11:28:35.541 +21:02:37.356 18.534 18.974 19.178 J1128+2102 -132.4    1.239 -112.2 20.0               
3914592352178258560 11:29:14.098 +09:51:59.014 16.614 17.088 17.329 J1129+0951 -149.7    1.753 -156.2 19.8               
3785911485562687744 11:30:48.508 -05:32:49.007        18.705        J1130-0532 -164.4   17.464  -60.2  7.2               
3917012033673695104 11:31:34.817 +10:59:41.599 18.263 18.687 18.818 J1131+1059 -115.9   10.185   16.8 10.3               
3797575723385453184 11:32:45.619 +00:34:27.825 17.477 18.210 18.596 J1132+0034  -84.2    3.411    0.6  6.5 0.087 101.7  R
3590393583427962624 11:33:35.993 -09:05:23.401 18.566 18.885 19.013 J1133-0905  -61.8    1.323   58.0 19.7               
1075824367742607488 11:34:11.408 +72:49:20.053 18.230 18.693 18.898 J1134+7249   23.3    1.496 -154.2 21.7               
1062377413550022144 11:36:26.409 +70:09:27.307 14.681 15.722 15.726 J1136+7009   91.1    0.533  -14.1 14.7 0.026 135.2  R
4017272234107725568 11:38:02.388 +25:24:25.131 18.461 18.839 18.938 J1138+2524   87.8    1.227  104.3 31.5               
3916783094736862464 11:40:27.744 +12:03:08.274 15.661 17.911 17.115 J1140+1203 -123.0   15.445   52.1 15.8               
 858426179923367680 11:41:16.063 +59:53:08.823 13.821 15.987 15.086 J1141+5953 -167.6   15.901  168.3 26.0               
3484605648414270848 11:42:26.577 -26:33:12.929 18.524 18.996 19.283 J1142-2633  149.8    1.475 -112.9 19.8               
 859909146227526656 11:43:12.099 +61:22:10.768 17.129 17.796 18.089 J1143+6122   19.6    1.374  -15.1 11.4               
4004071016467940480 11:43:37.897 +23:15:02.446 17.190 17.477 17.599 J1143+2315 -132.1    0.791  -18.7 17.2               
3975792853006754816 11:45:05.009 +19:36:22.748        16.814        J1145+1936   28.4    7.030  -28.3  5.2               
3491586245877290752 11:46:08.103 -24:47:32.902 16.832 17.304 17.530 J1146-2447  170.4    5.130   -1.7  1.6               
3463339929597928576 11:47:01.371 -38:12:11.024 16.915 17.613 17.907 J1147-3812  144.7    0.513   17.9 15.1               
4031241086957300352 11:47:22.129 +35:01:07.535 15.092 16.854 16.457 J1147+3501  -59.7   18.204   10.9  1.2               
 792438684637765760 11:48:56.569 +52:54:25.324 15.764 16.236 16.461 J1148+5254  116.4    1.204 -168.5  7.6               
3795145841343641856 11:50:43.871 -00:23:54.205 16.610 17.062 17.246 J1150-0023 -120.7    1.040  177.5  8.3               
3568264292716951040 11:51:03.204 -17:23:59.844 18.034 18.419 18.543 J1151-1723   85.0    2.180  -83.9  6.9               
 846537160688881536 11:51:24.660 +58:59:17.567 16.336 16.901 17.188 J1151+5859    1.0    0.924   -6.3 11.5               
4027695642994307840 11:52:51.910 +33:07:18.764 15.759 16.071 16.177 J1152+3307    8.9    0.386   22.4 25.5               
3599036290282590080 11:52:55.492 -05:19:48.534 18.411 18.821 18.997 J1152-0519  108.9    0.787  -64.3 24.2               
3912043576850323840 11:53:12.552 +09:14:02.277 17.164 17.530 17.595 J1153+0914   24.5    1.875  170.6  9.3               
 846275000180700288 11:53:23.971 +58:31:38.546 17.385 18.405 18.362 J1153+5831 -145.4    1.057  155.6 15.0               
 787795687553996416 11:53:24.467 +49:31:08.830 16.703 17.396 17.395 J1153+4931 -156.5    0.402  -37.5 20.0               
3490481335473904640 11:53:38.459 -25:54:13.176 17.452 18.064 18.195 J1153-2554  -92.0    0.828  -59.8 27.1               
3464286574749721088 11:54:21.784 -35:05:29.082 17.449 18.786 18.811 J1154-3505  -99.3   40.074  -13.9  1.2               
3975233510826944640 11:55:18.296 +19:39:42.228 17.000 17.464 17.550 J1155+193A   87.4    1.040   66.0 19.8               
1075143254649312000 11:56:27.259 +73:06:50.170 18.203 18.593 18.744 J1156+7306 -150.4    1.376  -13.2 11.2               
 841020502831092352 11:57:56.133 +55:27:12.926 12.190 13.864 13.448 J1157+5527    5.8    3.721   -1.3 11.7               
3494237305850220800 11:59:51.906 -21:48:53.705 17.135 17.478 17.615 J1159-2148  -43.7    4.336    3.2  2.5               
3573880293168716544 12:02:40.342 -12:51:38.324 16.534 16.732 16.791 J1202-1251  -36.4    1.270   92.4 26.7               
3898522096384345728 12:03:01.013 +06:34:41.535 18.104 18.996 19.688 J1203+0634  -96.7    3.126 -127.8 31.7               
3894583469640003456 12:03:21.938 +04:14:19.080 18.180 18.625 18.814 J1203+0414  101.4   44.543    7.1  0.5               
3594766787849214336 12:04:16.665 -07:10:09.006 15.919 16.992 17.068 J1204-0710  155.8    1.246  -12.4  9.3               
3486877136357811968 12:05:33.212 -26:34:04.462 18.229 18.662 18.724 J1205-2634  -19.8    2.599    7.6  5.3 0.009  67.0  V
3571145734735267840 12:07:27.576 -13:27:17.076 16.847 17.196 17.336 J1207-1327    7.7    1.782 -176.8 24.7               
1582737131234613760 12:08:37.124 +61:21:06.360 17.194 18.486 18.499 J1208+6121   55.4    3.978  -11.2 10.6               
1537625539240792832 12:09:13.611 +43:39:20.916 16.814 17.474 17.876 J1209+433C  -23.6    1.476   52.7 15.9               
1537462742800792832 12:11:18.486 +42:34:25.646 18.585 18.987 19.107 J1211+4234  -52.8    1.816  168.6 30.0               
1584795966757503616 12:12:10.238 +64:12:53.491        18.770        J1212+6412  118.1  659.581   31.9  0.6               
1582139065628438144 12:12:47.832 +60:36:30.090 18.429 18.910 19.094 J1212+6036  143.4    1.678  -85.0 21.7               
4016498384080131840 12:14:04.116 +33:09:45.597 17.068 17.532 17.679 J1214+3309   52.1    4.063    6.4  2.5               
3901643300658890752 12:15:10.977 +07:32:04.672 16.080 17.323 17.251 J1215+0732   92.0    4.181  -72.4 33.8               
3520774701885649664 12:15:46.752 -17:31:45.404 17.042 17.857 17.031 J1215-1731  117.3    0.680   18.8 32.8               
1584771468263981824 12:15:48.908 +64:22:28.435 17.987 18.468 18.736 J1215+6422  -85.7    0.940  102.5 13.5               
3475732452138974592 12:16:05.769 -28:04:58.578 18.009 18.405 18.554 J1216-2804  110.8    4.307 -141.1  7.2               
3905509664579344000 12:16:06.210 +09:29:09.607 15.812 17.494 17.093 J1216+0929  163.2    2.018   34.8 10.8               
1575122734038578688 12:17:11.019 +58:35:26.247 18.401 18.770 18.863 J1217+5835  113.8    1.545 -161.0 10.0               
4013512389672203264 12:17:52.082 +30:07:00.636 14.016 14.557 14.794 J1217+3007  144.1    0.232    5.6 30.1 0.106 161.6  R
6131504107862825984 12:18:06.249 -46:00:28.762 18.076 18.826 18.898 J1218-4600 -178.0  230.470  173.1  0.2               
3946753131714484992 12:18:46.604 +17:38:17.266 17.411 17.864 18.108 J1218+1738 -107.1    9.611    7.0  2.6               
3700987479471195136 12:20:11.885 +02:03:42.225 15.319 15.731 15.812 J1220+0203   65.1    0.480   63.6 24.5 0.007  43.3  R
3582936244595979648 12:20:45.354 -08:31:08.506 17.631 18.094 18.199 J1220-0831 -161.6    1.253  -53.9 15.9               
4010020203303760640 12:21:31.691 +28:13:58.500 14.894 15.606 15.934 J1221+2813  109.2    0.410   20.1 16.4 0.157  69.9  R
3693075359439444864 12:21:49.092 -03:58:08.757 17.152 18.038 18.279 J1221-0358  -47.4    0.993   51.7 14.7               
1547657418910630784 12:23:43.169 +50:37:53.413 17.042 17.598 18.020 J1223+5037   85.2    0.541 -110.2 18.1               
3952378340577139456 12:24:54.458 +21:22:46.389 14.440 14.885 15.120 J1224+2122    1.0    0.466   18.2 16.3 0.102 177.9  R
3932859500923099136 12:26:33.605 +13:52:03.145 16.381 16.775 16.957 J1226+1352  -57.9    1.811 -137.1 14.1               
1535514751793121792 12:26:57.904 +43:40:58.452 18.573 18.967 19.046 J1226+4340  163.9    0.671 -153.6 32.8               
4015522743604478848 12:28:24.966 +31:28:37.629 15.303 15.741 15.940 J1228+3128 -150.7    0.309   98.8 32.1               
3700386905605055360 12:29:06.700 +02:03:08.599 12.549 12.851 12.969 J1229+0203 -136.6    1.508 -173.5  4.1 0.007 163.4  R
1542356398477773056 12:30:11.852 +47:00:22.657        17.607        J1230+4700  -13.9   20.756   20.5  5.7               
3907709439453756032 12:30:49.422 +12:23:28.050        15.794        J1230+1223  -74.6   16.210    6.0  1.5               
3900939750655892864 12:31:20.562 +07:25:52.636 17.341 17.816 17.993 J1231+0725   18.4    1.057   19.8 14.1               
3932939490394183552 12:31:23.906 +14:21:24.422 16.773 17.712 17.871 J1231+1421 -112.6    2.152    6.1  8.4               
3707731883797124096 12:31:27.586 +04:18:01.890 17.633 17.965 18.067 J1231+0418  -86.5    0.452   92.1 27.9               
1679936845347969920 12:31:31.394 +64:14:18.281 16.437 17.891 17.710 J1231+6414  -49.5    1.295    6.6 12.5               
4010804292533346176 12:31:43.573 +28:47:49.769 16.102 16.685 16.929 J1231+2847   88.6    2.121    5.2  6.8 0.070 148.8  R
3528521349713570304 12:31:50.266 -12:36:37.050 18.018 18.568 18.835 J1231-1236   74.5    6.375    8.2 13.1               
3693710877159936896 12:32:00.016 -02:24:04.794 16.323 16.690 16.867 J1232-0224 -110.8    0.714  104.7 15.1               
3578610804507702656 12:32:15.860 -10:15:25.170 17.283 18.088 18.213 J1232-1015  120.5    0.787  -85.0 20.5               
1543824487018566400 12:34:13.331 +47:53:51.238 16.294 16.882 17.107 J1234+4753  139.5    1.921 -171.4  4.4               
1680634073158818944 12:37:04.768 +66:34:54.575 17.498 17.810 17.977 J1237+6634  -45.2    2.289 -101.8 27.7               
3955786066413330432 12:37:57.949 +22:34:30.104 17.387 17.837 18.018 J1237+2234   83.6    0.670 -159.8 23.2               
3515721556897376768 12:38:24.389 -19:59:13.685 16.224 17.007 17.193 J1238-1959  130.4    1.055 -103.4 24.0 0.178  61.1  R
3710288828150350336 12:39:24.588 +07:30:17.190 17.436 18.122 18.475 J1239+0730  -47.8    0.507   17.9 21.3               
3578701750439351296 12:39:43.062 -10:23:28.693 17.585 17.774 17.780 J1239-1023  -93.7    0.765 -154.0 11.1               
1579976218883369088 12:41:29.591 +60:20:41.322 17.421 17.892 18.100 J1241+6020  140.2    0.397  -57.5 34.6               
3470843821579032832 12:43:10.662 -29:43:22.505 16.843 17.264 17.442 J1243-2943   57.0    0.571  126.9 27.2               
1689898970451629824 12:43:11.216 +73:15:59.253 15.622 17.798 16.988 J1243+7315  -24.6    5.652  -26.8  9.0               
3948172532506528896 12:43:57.862 +19:33:50.880 17.643 18.065 18.217 J1243+1933   34.8    0.637   -1.2 23.1               
3935608623589796480 12:44:10.825 +17:21:04.510 15.402 15.863 16.094 J1244+1721  145.7    6.329  179.4  4.3               
1577558397108187136 12:45:10.000 +57:09:54.375 16.936 17.564 17.862 J1245+5709   -0.2    0.760   19.0 12.8 0.144  14.5  R
3955890829255862912 12:45:57.773 +22:32:05.387 16.566 17.290 17.829 J1245+2232   83.5    7.974  125.3 17.8               
1679241777905060608 12:47:33.329 +67:23:16.462        18.846        J1247+6723  163.1   14.052  177.2 15.7               
3501692849383042304 12:47:59.351 -23:48:59.275 17.377 18.088 18.058 J1247-2348  -91.7    0.612  155.5 31.5               
1578013182604935168 12:48:18.785 +58:20:28.717 14.922 15.487 15.762 J1248+5820    5.4    0.532    6.5 32.2 0.050 101.5  R
1568246697556604800 12:48:34.304 +51:28:07.875 17.358 18.328 18.553 J1248+5128  102.0    1.351    0.8  9.5               
1576716102482495360 12:52:26.356 +56:34:19.574 17.239 18.027 17.976 J1252+563A  -35.5    0.663   17.4 29.8               
3704522409354652160 12:53:47.006 +03:26:30.427 15.129 16.568 16.328 J1253+0326 -106.2    1.213  -65.3 13.2               
1530558531332274432 12:54:28.829 +45:36:04.328 18.511 18.934 18.983 J1254+4536  -41.8    0.540   42.9 29.8               
6135482798065176704 12:54:57.513 -44:24:56.601        17.087        J1254-4424  151.3    4.127  -41.7 21.4               
3677618218816419456 12:56:11.167 -05:47:21.526 14.636 15.364 15.765 J1256-0547 -121.8    0.536  -76.1 15.5 0.191  50.2  R
1577113301057089664 12:56:14.234 +56:52:25.238 12.783 13.550 13.988 J1256+5652 -169.3    0.992 -102.4  8.8               
3625405985026180992 12:56:15.952 -11:46:37.340 15.102 16.472 16.345 J1256-1146 -132.5    1.153   25.4 12.6               
1718504719657313536 12:57:31.727 +79:58:02.507 17.926 18.316 18.422 J1257+7958 -169.3    0.933 -166.4 21.2               
1726120383868070016 12:57:36.425 +83:42:31.284 18.168 18.771 19.097 J1257+8342  157.5   13.195 -169.2  6.3               
6183506579746699136 12:57:59.061 -31:55:16.852 17.077 17.441 17.611 J1257-3155   25.8    0.918 -173.9  8.3 0.022 153.0 WL
3505228672619835392 12:58:54.479 -22:19:31.125 17.523 18.461 18.621 J1258-2219  134.4    0.567  110.5 34.3 0.052 160.0 WL
3510266772337429376 12:58:56.091 -17:50:35.940 16.737 17.233 17.479 J1258-1750  -32.9    3.928   29.1  7.9 0.009  71.0  V
1463852608280412416 13:00:28.530 +28:30:10.189 17.002 17.254 17.304 J1300+2830   70.3    0.614  143.6 15.7               
1685765489629874688 13:02:37.925 +69:02:51.604 17.773 18.744 19.033 J1302+6902  -20.4    1.665   24.7 11.2               
3498072260672335872 13:03:19.647 -24:05:03.055 17.671 18.183 18.589 J1303-2405  -33.4    1.146   13.9 29.8               
3622979843899961472 13:05:33.015 -10:33:19.428 14.744 15.068 15.130 J1305-1033   33.3    0.561 -142.1 12.9 0.010  70.0 WL
3691214088115560704 13:05:54.165 +01:49:29.880 17.114 17.532 17.606 J1305+0149 -158.3    1.278 -131.9 28.9               
3736231019029703040 13:06:19.248 +11:13:39.792        18.151        J1306+1113 -132.1    4.831  -83.0  5.4               
6180709078568293888 13:07:15.179 -32:07:58.641 18.368 18.766 18.870 J1307-3207   16.0    0.901   -7.1 31.9               
1564770492760471936 13:09:09.755 +55:57:38.194 17.490 17.808 17.939 J1309+5557 -149.4    0.638 -164.2 34.0               
3736659789909090304 13:09:33.932 +11:54:24.554 17.696 18.370 18.711 J1309+1154   39.7    0.822  -15.5 12.1               
3687835946013293312 13:11:06.476 +00:35:10.048 17.256 17.928 18.186 J1311+0035  129.4    0.781 -127.2 33.3               
1554536513409181696 13:12:11.137 +48:09:25.263 17.099 17.377 17.418 J1312+4809  -95.5    2.296   -5.8 21.6               
1564646037493401088 13:14:58.406 +56:03:42.442 18.054 18.492 18.501 J1314+5603 -165.1   12.840  165.2  5.0               
3628361059964567680 13:15:52.975 -07:33:02.076 17.018 17.723 18.086 J1315-0733  -11.1    1.472   26.4 23.2               
6167533970034510336 13:16:07.986 -33:38:59.172 17.064 17.903 18.023 J1316-3338  -83.1    0.419   35.0 25.9               
1524547569982661888 13:17:18.636 +39:25:28.142 18.451 18.903 18.934 J1317+3925  -84.3    1.618  165.4 23.2               
3609614932171317248 13:19:12.072 -12:17:32.129 17.595 17.954 18.053 J1319-1217   53.9    0.603  158.4 25.1               
3686634557761443712 13:19:38.766 -00:49:39.939 17.189 17.583 17.686 J1319-0049 -151.1    0.459  121.7 26.8               
3625062039749684224 13:21:08.677 -08:18:15.529 17.526 18.092 18.322 J1321-0818  101.0   11.690   -2.5  7.3               
1442576366792185472 13:22:11.404 +21:48:12.280 18.304 18.821 18.874 J1322+2148  -34.7    0.841  -23.0 21.1               
6162373687087884416 13:23:04.148 -38:49:00.669 18.518 18.894 18.960 J1323-3849  105.9    1.543 -157.9 25.8               
6087945374180475648 13:23:04.251 -44:52:33.806 17.753 18.500 19.020 J1323-4452 -119.7   66.331  158.3  2.7               
1677777232712341632 13:23:38.380 +64:52:12.583 17.949 18.621 18.540 J1323+6452   90.5    1.549   55.2 34.6               
1525096810400981504 13:25:58.941 +41:15:00.284 17.785 18.842 18.934 J1325+4115   99.5    0.726 -142.7 33.1               
6189715590627843840 13:29:20.805 -26:40:21.394 15.216 17.230 16.572 J1329-2640  136.4    7.475   60.9 20.5               
6196523899771009280 13:30:07.701 -20:56:16.575 16.467 16.906 17.120 J1330-2056 -130.2    2.567  168.7 20.2               
6169602907320673152 13:30:19.084 -31:22:59.136 18.255 18.831 19.051 J1330-3122  -20.9    0.743  -69.1 27.0               
1553387107144396672 13:30:29.389 +49:54:27.483 18.274 18.800 19.009 J1330+4954  169.2    0.768  -64.9 16.5               
1447960331635942528 13:30:37.696 +25:09:10.984 17.496 17.997 18.178 J1330+2509  106.0  128.323  -69.9  0.4               
1468213889872439040 13:31:08.288 +30:30:32.962 16.838 17.269 17.357 J1331+3030 -138.5    4.010 -174.2  2.3 0.013  47.0 WL
1551968913240347008 13:32:45.246 +47:22:22.668 18.035 18.466 18.552 J1332+4722 -119.6    0.428  130.5 22.3               
3711818012602055808 13:32:53.270 +02:00:45.701 17.398 18.835 18.743 J1332+0200  -85.2    3.027   22.7  6.0               
3745628579272079616 13:33:35.783 +16:49:04.014 15.438 15.839 16.011 J1333+1649   19.2    0.354 -177.8 29.7               
1551544394375704064 13:35:21.962 +45:42:38.232 17.374 17.707 17.732 J1335+4542  -65.4    0.601 -167.9 15.3               
6293132110987387520 13:36:34.393 -18:52:41.675 18.010 18.363 18.530 J1336-1852 -151.8    1.197  -22.1 19.0               
3663023851224876288 13:37:31.364 +00:35:28.931 17.007 17.920 18.175 J1337+0035   92.1    1.762   24.6 10.8               
3711694244529293440 13:37:39.634 +02:06:57.504 17.040 17.412 17.542 J1337+0206   81.7    6.090    3.8  6.6 0.007  19.0  V
3607230061386572800 13:37:39.783 -12:57:24.694 17.081 17.946 18.482 J1337-1257  148.4    0.525   13.8 32.9 0.171  86.2  R
1562088440304610688 13:37:49.642 +55:01:02.117 17.537 17.869 17.983 J1337+5501  108.1    0.515  151.8 24.6               
1665394665903493888 13:39:23.783 +63:28:58.424 18.373 18.696 18.807 J1339+6328 -153.5    1.739 -105.6  9.9               
3661526793129221760 13:40:04.615 -01:37:46.544 18.299 18.764 18.831 J1340-0137  -68.7    1.086 -163.2 14.4               
1472620556380822272 13:40:22.952 +37:54:43.831 18.082 18.489 18.630 J1340+3754 -161.5    2.595    6.6  3.7               
6291757549654611456 13:42:04.740 -20:51:29.541 18.220 18.711 18.942 J1342-2051  106.4    0.605  -56.5 34.1               
3714191239731092096 13:42:43.623 +05:04:32.213 16.432 18.191 17.879 J1342+0504  161.2    7.128   29.7  5.4               
1496638288377862912 13:45:36.942 +38:23:12.501 17.293 17.857 18.178 J1345+3823  -51.7   76.706   40.8  0.4               
6115266318283021952 13:46:23.990 -37:58:15.856 14.806 16.973 16.180 J1346-3758   99.2   28.276   51.6 25.9               
1248076642488968832 13:47:23.490 +18:35:37.574 18.481 18.834 18.932 J1347+1835   10.1    0.681   -6.5 21.4               
3728287558621796736 13:47:33.363 +12:17:24.216 16.747 18.757 18.182 J1347+1217  161.9   28.776  -15.2  1.1               
3613876506097188224 13:49:03.193 -11:10:00.820 16.869 18.394 18.364 J1349-1110 -173.3    0.791  -51.6 32.1               
3613290878716556160 13:49:31.443 -11:32:53.830 17.166 18.202 18.079 J1349-1132   84.2    0.837   65.2 23.1               
1561346132516819072 13:49:34.657 +53:41:17.040 16.919 17.204 17.284 J1349+5341  137.9    0.261  -12.8 30.0 0.017 161.0 WL
1251787258010104320 13:50:45.658 +23:31:45.159 17.248 17.512 17.498 J1350+2331 -100.4    0.623  137.0 29.5               
3722008488231607168 13:51:16.919 +08:30:39.904 17.475 17.873 18.012 J1351+0830  171.0    0.478  178.3 27.7               
6178406628204405376 13:52:10.302 -26:49:28.273 17.935 18.722 19.177 J1352-2649  161.7   17.301   27.5  2.2               
1230992327737192576 13:53:22.840 +14:35:39.260 18.041 18.776 19.062 J1353+1435   46.6    2.529   10.3  9.8               
1661053587838534400 13:53:41.211 +60:44:23.144 18.025 18.635 18.893 J1353+6044   34.5    1.556   -5.5 32.2               
3613827543470072832 13:54:46.519 -10:41:02.656 16.734 17.271 17.449 J1354-1041   90.8    0.319 -115.4 34.9 0.017  76.6  R
3657074286432259072 13:56:04.473 -03:55:32.240 18.335 18.818 19.003 J1356-0355  177.4    3.719 -145.6 13.5               
3613752600585241216 13:56:46.832 -11:01:29.226 17.865 18.328 18.617 J1356-1101 -109.7    1.191  117.6 11.5               
1246691708810048256 13:57:04.437 +19:19:07.373 15.823 16.169 16.288 J1357+1919  144.3    0.407 -169.0 16.2               
6301680951333143808 13:57:11.245 -15:27:28.787 18.383 18.888 19.094 J1357-1527   37.2    0.673   27.3 27.5 0.014  46.0 WL
1497807206677258624 13:59:38.094 +40:11:38.253 17.785 18.942 19.057 J1359+4011    7.1    2.340   -6.0  5.1               
1450937259367885824 13:59:47.907 +27:08:28.322 18.324 18.723 18.838 J1359+2708   44.1    1.008   -7.5 34.7               
1231616201802111744 14:02:44.514 +15:59:56.665 17.282 18.271 18.472 J1402+1559   91.9    4.298   -2.9  3.7               
3672562904869715200 14:03:13.293 +06:10:08.361        17.803        J1403+0610  -86.2   11.556   22.8 12.5               
3659719264732172416 14:04:12.124 -00:13:25.091 18.200 18.647 18.803 J1404-0013   63.2    0.753   77.2 19.2 0.006  82.4  V
3659291726507783808 14:04:45.896 -01:30:21.947 17.852 18.285 18.438 J1404-0130 -124.3    1.347 -162.5  9.4               
3670918787093720832 14:05:01.120 +04:15:35.819 18.335 18.938 19.217 J1405+0415  -47.5    0.681  145.9 32.5               
1257487603029752576 14:06:26.608 +25:09:21.080 16.867 17.165 17.274 J1406+2509  -70.4    0.396 -140.5 34.7               
1714953571978132352 14:06:36.567 +78:28:10.405 17.878 18.709 18.718 J1406+7828  -43.2    0.754 -109.5 28.2               
1452581029251399296 14:07:00.395 +28:27:14.691 15.092 16.134 16.313 J1407+2827 -126.1    1.268 -166.1  6.1               
6270533199963302656 14:07:29.763 -27:01:04.291        17.078        J1407-2701   89.5    4.834  -15.3  9.4               
3640114250854932352 14:08:56.481 -07:52:26.667 18.023 18.725 18.974 J1408-0752 -103.3    0.788   14.0 16.9               
6276893084455266944 14:09:11.977 -23:15:49.609        18.419        J1409-2315  165.3   13.933  -83.0 12.4               
1608151758396007040 14:11:49.444 +52:49:00.228 15.432 17.482 16.752 J1411+5249   30.7    5.652    8.5  4.2               
3646160881907154944 14:13:14.876 -03:12:27.623 14.544 16.495 16.174 J1413-0312   72.7   41.785 -103.8  1.9               
1484166360482048640 14:15:28.467 +37:06:21.163 17.258 17.762 17.900 J1415+3706  115.6    0.684 -146.0 17.8               
1508014351074848000 14:15:36.800 +48:30:30.451 16.906 17.498 17.712 J1415+4830   35.9    3.368  171.1 33.2               
6275777732988505344 14:16:12.176 -24:18:13.519 16.583 18.315 18.016 J1416-2418  -36.6    2.959   -3.1  8.6               
1226730350085618176 14:16:28.656 +12:42:13.577 16.988 17.496 17.537 J1416+1242  -70.0    2.015  -80.9 19.7               
1505300657594707712 14:17:08.161 +46:07:05.449 17.071 17.489 17.590 J1417+4607  -97.4    0.947 -148.3 13.4               
1484801049272366464 14:17:40.446 +38:18:21.142 17.775 18.293 18.198 J1417+3818  155.9    1.285  -32.3  8.1               
6119763591421799424 14:18:58.917 -35:09:42.508 18.178 18.604 18.762 J1418-3509  -90.0    0.822  179.3 30.3               
1714099560680356736 14:19:00.356 +77:32:29.344 17.232 17.789 17.993 J1419+7732 -116.5    1.721  175.7 24.2               
3673325789845977728 14:19:08.180 +06:28:34.803 15.864 16.471 16.806 J1419+0628  100.1    0.477  141.0 24.8 0.008 123.0 WL
6283977925067872000 14:19:49.739 -19:28:25.269 15.761 16.582 16.617 J1419-1928   33.7    2.433 -179.4  4.4               
1484504906983846400 14:20:00.341 +37:21:34.660 18.378 18.708 18.761 J1420+3721   84.2    0.501   18.4 22.6               
1506800597613715968 14:21:23.073 +46:45:47.985 17.533 18.030 18.218 J1421+4645   84.6    1.752   57.3  5.2               
3669358889331746304 14:22:42.490 +04:14:39.121 16.644 16.953 17.047 J1422+0414 -114.9    0.848   81.8 33.6               
6269746529457135232 14:22:49.227 -27:27:56.723 17.363 17.783 17.888 J1422-2727 -144.9    1.347  150.6 17.9               
1604704480205457280 14:23:14.186 +50:55:37.287 17.285 18.571 18.339 J1423+5055  -35.0    2.455  -27.4  5.3               
1225717661221577344 14:23:30.100 +11:59:51.252 17.293 17.828 18.054 J1423+1159  -59.5   10.390    8.1  3.1               
3669465679397926784 14:24:09.501 +04:34:52.083 17.405 18.201 18.628 J1424+0434  123.4    0.831  -25.1 30.9               
1254357435159465088 14:24:38.090 +22:56:00.572        16.678        J1424+225B -129.5    4.986  163.1 16.6               
1254357435158834688 14:24:38.118 +22:56:00.872 14.962 16.255 15.987 J1424+225A -133.9   19.162  -69.0  1.7               
1481198327625201024 14:24:55.512 +36:15:36.042 18.059 18.762 19.037 J1424+3615  -60.0    0.772   50.1 18.0               
1227315492134476672 14:25:18.610 +12:39:27.003 18.439 18.895 19.056 J1425+1239  -27.1    2.071 -174.9 27.1               
1491118740006332288 14:26:06.188 +40:24:32.032 18.376 18.907 18.954 J1426+4024 -121.0    5.049  -44.6 32.0               
1254715738511038976 14:27:00.392 +23:48:00.037 13.495 14.034 14.331 J1427+2348  128.5    0.253    6.7 26.1 0.040 151.0  R
1487862952933883648 14:31:20.538 +39:52:41.530 15.819 16.212 16.367 J1431+3952  175.8    0.700  150.2 16.3               
1255148254602830848 14:31:25.885 +24:42:20.705 16.912 17.322 17.284 J1431+2442  -51.1    0.665  130.7 23.9               
1491313976336626688 14:32:43.297 +41:03:27.847 17.266 17.716 17.831 J1432+4103  137.5   13.040 -100.6  6.5               
3648004453670051840 14:35:39.910 -04:14:55.268 16.153 16.593 16.751 J1435-0414  -92.3   87.079  161.6  0.4               
1667101971238997248 14:36:45.802 +63:36:37.867 16.266 16.674 16.819 J1436+6336 -143.3    1.548 -167.4  4.0 0.008  34.2  R
1486720590416570496 14:37:19.201 +38:04:37.757 17.255 17.559 17.628 J1437+3804 -161.6    2.448   13.0 15.8               
1177698724261236480 14:37:37.058 +09:48:47.699 18.255 18.692 18.895 J1437+0948 -133.6    1.601  153.0 16.6               
1171111588754321536 14:40:17.985 +05:56:34.087 15.326 17.439 16.669 J1440+0556 -131.0    5.518    8.0 23.1               
6203095856867690880 14:41:23.970 -34:56:45.931 16.782 17.194 17.401 J1441-3456  -20.5    7.825    9.0  2.1               
1185594592137906944 14:42:04.042 +13:29:16.050 17.716 18.259 18.475 J1442+1329  -43.7    6.775  145.9  7.5               
1605626386344892672 14:43:02.761 +52:01:37.298 16.768 18.466 18.133 J1443+5201  -81.6    0.896  -38.5 18.7               
1172053728485602176 14:43:25.322 +08:09:57.375 17.621 17.994 18.072 J1443+0809  -66.5    2.809    6.4 11.7               
1620538061824241024 14:43:58.601 +63:32:26.365 16.678 17.175 17.439 J1443+6332 -175.2    0.681   19.5 19.8               
1174584976051272320 14:45:16.465 +09:58:36.073 17.361 17.823 18.142 J1445+0958 -112.4    0.490  114.1 25.9               
1238451517699480832 14:46:51.215 +21:31:51.394 17.859 18.251 18.472 J1446+2131  -98.3    0.927  -47.9 29.3               
1294247407778148608 14:48:00.583 +36:08:31.165 15.671 16.177 16.413 J1448+3608  -93.4    0.645  121.3 26.4               
6325411470277162752 14:48:51.160 -11:22:15.734 17.411 17.810 17.981 J1448-1122 -152.6    0.856 -178.6 17.2               
6230339860919290880 14:51:02.509 -23:29:31.107 16.303 16.825 17.060 J1451-2329  -13.6    6.152    2.7  2.6               
1586744782398683776 14:52:24.674 +45:22:23.670 16.455 16.854 16.889 J1452+4522  -52.1    0.383  149.7 31.2               
1173876409525877248 14:53:59.732 +09:15:43.328 17.766 18.986 18.899 J1453+0915  110.0    1.581   24.6 23.8               
6198608539458284800 14:54:27.410 -37:47:33.145 16.355 17.030 17.116 J1454-3747 -140.9    0.564 -138.3 15.1               
6232087946968581376 14:55:37.990 -21:59:28.384 17.950 18.370 18.518 J1455-2159  -46.7    8.071 -116.6  3.0 0.124  60.0 WL
6313412985215036928 14:55:54.884 -11:08:43.408 17.417 17.837 17.898 J1455-1108  159.0    0.933 -178.4 27.9 0.016  59.0 WL
1695547569704716672 14:59:07.584 +71:40:19.866 16.689 16.988 17.112 J1459+7140  163.2    1.026   -2.2  6.4 0.014 108.0 WL
1587500731002912000 15:00:48.654 +47:51:15.538 17.632 18.368 18.769 J1500+4751   73.1    0.405   22.6 25.6               
1262752137718526464 15:01:01.835 +22:38:06.374 16.053 16.792 17.091 J1501+2238  -56.2    0.347  -38.7 33.7               
1156583599882767616 15:03:28.888 +04:19:48.993 17.636 18.177 18.559 J1503+0419   99.5    0.778  170.5 24.8               
1269662048607160192 15:04:26.697 +28:54:30.543 17.902 18.305 18.405 J1504+2854   25.0    0.656  -17.0 16.2               
1290570636598704128 15:08:23.717 +33:47:00.758 17.680 18.327 18.626 J1508+3347  -48.5    0.410 -131.5 27.5               
1600845366189829120 15:09:47.950 +55:56:17.291 16.725 17.279 17.535 J1509+5556  150.5    0.711  -26.2 14.1               
6334754986946419072 15:10:53.591 -05:43:07.417 16.905 17.366 17.562 J1510-0543   80.7    0.859    1.2 10.1 0.017  87.0  R
1156916309524509184 15:11:41.267 +05:18:09.247 16.216 17.985 17.632 J1511+0518   91.4   13.121   69.3  2.4               
6207463460648509568 15:11:50.403 -32:42:57.790 17.210 17.703 17.968 J1511-3242  152.0    0.739 -128.9 32.3               
6320281462554957184 15:12:50.533 -09:05:59.830 15.412 16.074 16.280 J1512-0905  -34.7    0.315   65.8 23.3 0.037  98.6  R
6210509515876968576 15:13:21.777 -32:09:32.693 17.568 18.166 18.497 J1513-3209 -147.8    0.910  130.7 34.5               
6319411027301675008 15:14:49.749 -09:48:38.416 17.050 17.857 17.861 J1514-0948  -94.0    1.743   74.1 13.3               
4419024613142451200 15:16:40.219 +00:15:01.913 15.301 16.953 16.765 J1516+0015  -29.0    4.313    0.8  3.4               
6227221306646924928 15:17:41.813 -24:22:19.477 14.055 15.003 15.323 J1517-2422  156.0    1.052  -16.5  5.4               
1162337863921850496 15:18:45.728 +06:13:56.106 15.849 17.230 17.118 J1518+0613  143.5    2.176   90.5 21.0               
1207364033310883712 15:20:37.061 +16:01:26.632 17.209 17.620 17.799 J1520+1601  -98.1    0.821  101.2 27.1               
6209645681992588544 15:24:33.414 -30:12:21.370        17.295        J1524-3012 -161.7   24.021    2.2  9.0               
1207124816516833792 15:24:41.612 +15:21:21.050 17.995 18.431 18.391 J1524+1521  145.3    0.784    4.8 16.1 0.079  32.0 WL
4401545745515559936 15:26:15.015 -04:25:10.058 17.830 18.369 18.641 J1526-0425   61.2    0.831  -51.9 28.7               
1207631485218524288 15:26:41.904 +16:32:45.899 18.299 18.634 18.725 J1526+1632 -146.4    0.849 -122.2 23.1               
1644786863061748224 15:26:42.875 +66:50:54.643 17.408 17.818 18.073 J1526+6650   56.2    2.646   -6.8  3.6 0.012 135.0  R
1165800668418905856 15:26:46.348 +09:59:10.536 18.359 18.857 18.987 J1526+0959 -165.5    1.643  150.9 20.5               
1276955555911179648 15:27:18.737 +31:15:24.385 18.276 18.808 19.053 J1527+3115   81.9    0.782    8.8 15.9               
6213475246633769600 15:32:02.572 -27:16:37.917 17.921 18.460 18.690 J1532-2716  151.6    0.648 -102.0 32.0               
6239651040780403968 15:34:22.801 -22:43:57.629 18.402 18.917 18.956 J1534-2243   50.1    0.903  -32.3 33.2               
1602841181657393152 15:34:57.246 +58:39:23.485 17.625 18.077 18.266 J1534+5839  -63.2    0.501 -147.7 30.7               
1402016555370377088 15:35:14.653 +48:36:59.695 17.355 17.695 17.845 J1535+4836  -82.2    0.585 -152.3 20.9               
1401110145472436992 15:39:34.810 +47:35:31.264 15.482 15.748 15.846 J1539+4735   48.3    0.323  157.8 32.2 0.009  65.0 WL
1194474282403600128 15:40:49.491 +14:47:45.890 17.576 18.381 18.628 J1540+1447  -35.7    7.602   -9.3  1.9 0.174 145.0 WL
1596872036109120896 15:42:28.357 +52:59:50.788        18.249        J1542+5259   94.2   16.542    6.0 12.4               
4427805416081529344 15:43:33.926 +04:52:19.315 14.485 16.417 15.808 J1543+0452 -166.1    4.298   -1.0  5.6               
1370406077108780800 15:44:05.657 +32:40:48.320 17.141 17.528 17.715 J1544+3240 -178.6    0.289  -75.3 35.0               
1404404140574664960 15:45:02.824 +51:35:00.874 17.466 17.840 17.966 J1545+5135  170.8    0.740 -171.5 17.5               
1223185417223303808 15:46:42.671 +26:21:20.031 18.305 18.782 18.964 J1546+2621   79.6    0.450  139.3 30.8               
6240375485803472768 15:48:49.749 -22:51:02.517 16.401 17.294 17.621 J1548-2251  129.5    1.058   -3.7 16.4 0.014 120.1  R
4398917672210114432 15:50:29.847 -05:38:11.017 18.300 18.849 19.156 J1550-0538   47.4    0.593  -66.6 32.6               
4426441570690915712 15:50:35.269 +05:27:10.449 18.119 18.759 19.114 J1550+0527   13.9    0.578    4.2 22.4 0.031 159.0  R
1191498252323326720 15:53:32.698 +12:56:51.714 17.053 17.364 17.476 J1553+1256    3.6    1.002 -153.9  8.9 0.007 153.8  R
1384420654179020928 15:56:57.715 +42:59:43.900 17.774 18.235 18.445 J1556+4259  -76.6    1.130  112.9 27.1               
1626433746251026560 15:59:01.710 +59:24:21.827 15.160 17.399 16.571 J1559+5924 -128.7   60.211 -134.2  5.6               
1203098989051223680 16:00:16.982 +18:38:30.031 18.191 18.710 18.937 J1600+1838   67.7    1.407 -169.2 10.8               
1724290659080296832 16:00:31.703 +85:09:49.181 17.933 18.809 19.242 J1600+8509   -8.9    1.712   44.6 14.1               
4349670374604470656 16:00:56.477 -07:22:05.222 16.195 16.839 17.172 J1600-0722 -170.4    0.430  168.4 26.7               
1191872288137163008 16:01:54.538 +13:57:10.739 17.857 18.354 18.540 J1601+1357  -78.4   25.988 -129.8  0.5               
1218907045681098496 16:02:13.838 +24:18:37.795 17.572 18.028 18.240 J1602+2418  -63.7    3.338   -2.8  2.9               
1647073370506844416 16:03:18.622 +69:45:57.443 16.535 17.040 17.311 J1603+6945 -127.1    1.286 -156.4  6.5               
1622625076627802752 16:03:55.931 +57:30:54.413 16.862 17.238 17.430 J1603+5730  132.6    1.189 -154.9 16.2 0.005 130.9  R
4409777582916561792 16:06:12.684 +00:00:27.210        18.594        J1606+0000  103.0   11.818  -98.4 22.4               
1199989952422188160 16:06:16.028 +18:14:59.818 14.782 16.961 16.096 J1606+1814  157.7    1.848   27.6 24.5               
1724238436574852096 16:07:23.363 +85:01:51.003 16.556 17.565 17.638 J1607+8501 -127.7    1.607  -66.2 20.3               
1316957025879468672 16:08:21.143 +28:28:43.225        18.099        J1608+2828  -16.8   10.780    6.1  9.6               
6242914322571937408 16:09:34.933 -22:05:46.604 17.357 17.874 18.059 J1609-2205  -48.6    1.632   41.8 22.5               
1328936312439763072 16:13:41.064 +34:12:47.908 16.994 17.492 17.703 J1613+3412  170.8    0.474  -15.6 15.0 0.017 134.0 WL
1330340968607809152 16:16:55.580 +36:21:34.500 18.026 18.456 18.582 J1616+3621 -100.3    0.983  165.7 14.3               
1429438061833886080 16:17:16.323 +55:15:46.940 18.471 18.961 19.071 J1617+5515  -20.0    2.359   47.6 32.3               
4452135924778697088 16:18:26.935 +08:19:50.738 16.602 17.180 17.384 J1618+0819 -166.8    0.542 -165.5 26.9               
4438169962442993408 16:19:03.688 +06:13:02.243 18.444 18.878 19.052 J1619+0613  -37.8    0.726  137.4 14.8               
1428205101277798016 16:19:42.389 +52:56:13.397 16.256 16.705 16.848 J1619+5256   24.3    1.043  167.7  9.1               
1332433029997756032 16:23:07.622 +39:09:32.411 16.633 17.022 17.183 J1623+3909  -43.0    0.721  158.4 19.4               
1329566259587884672 16:23:30.533 +35:59:33.145 18.154 18.444 18.511 J1623+3559 -147.1    0.495 -169.6 31.0               
1628905826347459712 16:24:42.210 +62:59:31.475 17.923 18.554 18.952 J1624+6259   94.0    2.346 -104.1 15.6               
6025638837683629184 16:25:55.504 -31:08:08.578 16.566 17.282 17.738 J1625-3108 -131.3    0.892  127.1 17.2               
1410159809068172416 16:28:37.505 +47:34:10.424 17.964 18.404 18.582 J1628+4734   38.6    1.612 -153.9  9.0               
1332600194421613184 16:28:38.244 +39:33:04.232        18.711        J1628+3933   84.1    4.274  164.0 23.9               
1648681092729300992 16:29:51.838 +67:57:14.985 18.305 18.687 18.836 J1629+6757 -169.1    1.510  159.6 12.1               
1405524237981352960 16:31:13.037 +43:48:41.355 18.395 18.714 18.750 J1631+4348   13.9    0.494   34.2 30.5               
1304641258699053184 16:32:21.054 +26:43:53.435 17.163 17.736 18.064 J1632+2643 -174.6    2.211  176.7  3.9               
1722820478889987840 16:32:31.967 +82:32:16.402        16.671        J1632+8232  -62.6    6.742  -11.6  6.2               
1324700272095613568 16:34:12.790 +32:03:35.425 16.882 17.380 17.558 J1634+3203   23.1    0.510  140.9 16.7               
1297640496365590144 16:36:38.183 +21:12:55.595 18.484 18.992 19.128 J1636+2112  105.2    0.502    3.4 34.2               
4327083966226367104 16:38:45.285 -14:15:50.237 16.093 16.915 17.444 J1638-1415  127.4    0.887   41.3 21.5               
4447290170879601280 16:40:58.892 +11:44:04.211 15.452 17.231 16.803 J1640+1144  -96.6   12.905    2.1  1.8               
1355746700891999360 16:42:58.810 +39:48:36.997 17.362 18.107 18.247 J1642+3948  -91.2    4.836   44.4  1.9 0.047  54.5  R
4340757179293581184 16:43:28.922 -06:46:19.769 16.971 18.761 18.797 J1643-0646  -44.1    1.850    2.8 17.8 0.012  63.3  R
6047998398757215232 16:43:33.390 -23:16:07.859 16.970 17.532 17.829 J1643-2316  -64.5    0.705   57.8 23.2               
1311140029550001024 16:47:26.877 +29:09:49.575 16.409 18.122 17.728 J1647+2909  -20.6    2.362  -11.5  7.0               
1412115363513687168 16:47:34.912 +49:50:00.588 15.848 17.144 17.089 J1647+4950  138.5    0.627  -13.4 34.5               
1356317858527814016 16:50:05.480 +41:40:32.427 17.317 17.686 17.717 J1650+4140  -95.2    2.250 -105.8  6.2               
1312920959213325056 16:53:29.911 +31:07:56.872 16.884 17.227 17.340 J1653+3107   84.4    0.321 -172.6 27.7               
1352838630075616384 16:53:52.217 +39:45:36.607 13.271 14.157 14.258 J1653+3945  145.4    5.952  -34.7  1.2 0.036 140.7  R
1433579647257438336 16:57:20.709 +57:05:53.504 17.784 18.202 18.340 J1657+5705   67.2    0.426  -97.0 34.4 0.013  51.0 WL
1408229483262203776 16:58:02.780 +47:37:49.230 17.409 17.747 17.862 J1658+4737  -19.6    0.596  163.2 14.3               
4558639186592758784 16:59:13.859 +17:14:15.070 18.246 18.670 18.848 J1659+1714   48.2    0.451  -13.3 28.8               
1636991737937414400 17:00:09.293 +68:30:06.960 17.448 18.594 18.766 J1700+6830  132.6    0.572 -137.5 22.0               
1309672834361935488 17:00:45.231 +30:08:12.866 14.807 16.810 16.201 J1700+3008 -128.9    4.900  139.9 18.8               
4112096041051619840 17:00:53.154 -26:10:51.725 17.203 18.154 18.596 J1700-2610   30.8    0.495  -75.8 23.5               
1353629728691862144 17:01:24.635 +39:54:37.091 16.462 17.216 17.509 J1701+3954 -124.4    0.242 -101.1 31.9               
1358852924319583104 17:07:17.753 +45:36:10.553 16.855 17.151 17.221 J1707+4536 -115.7    0.279  175.6 29.0               
4387723814907950464 17:07:34.415 +01:48:45.699 17.918 18.413 18.643 J1707+0148   41.1    0.509 -117.4 21.4               
1334717849520031232 17:08:01.251 +33:46:46.376 17.926 18.350 18.518 J1708+3346    8.9    0.903  175.9 11.6               
4567193150838554624 17:15:18.869 +21:46:20.975 17.684 18.043 18.117 J1715+2146 -130.5    7.303  142.6  1.8               
1638219033432539520 17:16:13.938 +68:36:38.746 17.217 18.154 18.448 J1716+6836  -40.1    1.154  -13.1  8.9               
4573674527067155200 17:16:51.834 +26:16:10.834 18.389 18.760 18.919 J1716+2616 -123.5    0.363  165.4 34.2               
4138030256157645312 17:19:02.020 -14:20:19.010 17.804 18.399 18.766 J1719-1420 -166.3    0.870  157.6 21.1               
1366200788729366272 17:19:14.493 +48:58:49.422 14.807 16.687 16.160 J1719+4858   40.7    3.421  137.9  5.9               
4570047787962988416 17:20:10.610 +23:35:31.317 18.491 18.921 19.060 J1720+2335  -94.6    1.546   38.9 24.9               
1336677247960139648 17:21:09.491 +35:42:16.064 17.666 18.814 18.563 J1721+3542  179.7    1.020 -161.6 14.5               
4570295384237538432 17:22:52.990 +24:58:34.693 17.301 17.677 17.840 J1722+2458    1.4    2.530   -2.0  4.0               
1415954544584533760 17:23:39.746 +52:36:48.396 18.015 18.359 18.457 J1723+5236  134.2    0.662 -169.5 23.9               
5813899630035800192 17:23:41.032 -65:00:36.617 14.146 16.385 15.657 J1723-6500  130.0   15.954  -15.8  4.2               
4137858564838658816 17:24:46.967 -14:43:59.760 17.904 18.979 18.975 J1724-1443 -180.0    0.781  127.0 33.6               
1366729756901871104 17:28:18.624 +50:13:10.470 15.194 15.984 16.095 J1728+5013  -65.3    0.877    5.5  9.5 0.024  93.5  R
4389621743778706688 17:28:24.953 +04:27:04.914 17.133 17.995 18.077 J1728+0427  113.1    0.381  -68.2 24.0               
4363587438736093312 17:28:50.235 -03:50:50.436 17.256 17.880 18.259 J1728-0350 -125.1    0.605  -42.0 25.9               
4161709720849689600 17:33:02.706 -13:04:49.547 17.083 18.060 18.625 J1733-1304   11.4    0.781   -8.2 15.2               
1343451442178665600 17:34:20.579 +38:57:51.442 17.940 18.749 19.073 J1734+3857  111.0    1.007   39.9 16.4               
1350296559192483712 17:40:06.373 +45:06:50.370 17.612 17.986 18.195 J1740+4506  -22.5    1.195 -175.1  8.7               
4552407979322076544 17:40:26.970 +19:43:19.680 17.991 18.417 18.610 J1740+1943   49.6    0.548  -95.8 28.4               
4149013896298694400 17:42:11.663 -15:17:29.158 17.075 18.533 18.774 J1742-1517   -8.0    0.981   31.4 17.1               
1435242078774779392 17:42:32.000 +59:45:06.732 17.058 17.836 18.215 J1742+5945  101.4    0.945   -1.0 11.2               
4594710490905858048 17:43:56.437 +27:52:50.349 16.867 17.426 17.513 J1743+2752  -75.1    0.714   22.1 20.3               
4552250444218567680 17:43:57.833 +19:35:09.020 15.438 16.743 16.650 J1743+1935   72.8    2.459   16.9  5.3 0.027  71.2  R
1418428896718957312 17:44:56.606 +55:42:17.158 14.250 16.421 15.599 J1744+5542 -111.1    9.223    3.3 16.7               
4582191588951485696 17:46:48.279 +26:03:20.352 16.687 18.389 18.118 J1746+2603  127.6    4.772   -6.4  3.9               
1346384629963971328 17:49:00.360 +43:21:51.284 18.177 18.862 19.241 J1749+4321  172.9    3.067   -2.9  4.3 0.206   0.6  R
4552589574835929472 17:49:05.474 +19:44:08.838 17.150 17.568 17.734 J1749+1944 -135.0    1.710  -13.7  5.6               
4502986757018560640 17:52:46.003 +17:34:20.350 16.967 17.292 17.356 J1752+1734 -161.7    0.307    0.8 33.8               
1440764302910539648 17:54:07.590 +64:52:02.632 18.036 18.908 19.413 J1754+6452  -81.2    2.949   10.9  6.7               
1436561973764655104 17:55:48.434 +62:36:44.128        18.404        J1755+6236   99.3    9.018  177.8 14.3               
1421906136601395328 17:56:03.627 +57:48:47.995 17.876 18.604 19.101 J1756+5748 -100.7    7.621   -3.7  1.9               
4577793920400200192 17:59:00.358 +23:43:46.952 16.430 16.895 17.134 J1759+2343   35.0    1.870  164.7  5.5               
4611125301857579776 18:00:24.765 +38:48:30.697 17.264 17.728 17.884 J1800+3848 -101.9    0.382  -58.4 21.6 0.007 125.3  R
2293842045955346176 18:00:45.684 +78:28:04.018 15.019 15.683 16.096 J1800+7828  -94.5    0.243  -19.7 28.0 0.101 106.1  R
2114376184658724864 18:01:32.315 +44:04:21.900 17.114 17.631 17.654 J1801+4404 -153.7    0.711  -28.9 10.2               
2116095786483222528 18:02:25.143 +45:57:34.636 18.062 18.699 19.050 J1802+4557 -143.1    0.547 -113.2 31.9               
4035502931533710720 18:02:42.680 -39:40:07.908 17.878 18.484 18.709 J1802-3940   12.4    0.570  -12.4 28.0               
4037834136727508352 18:06:46.508 -37:22:34.925 16.398 16.880 17.087 J1806-3722 -174.3    9.269  -17.0  2.7               
2260127244173131520 18:06:50.681 +69:49:28.108 14.126 14.973 15.236 J1806+6949  -99.8    0.536   -3.1 11.3 0.040  66.8  R
4589262612651015040 18:09:11.979 +27:58:11.800 17.362 17.891 18.155 J1809+2758   35.5    0.492  139.9 30.3               
2125201533764287488 18:11:57.079 +52:14:26.759 17.273 17.705 17.892 J1811+5214   73.8    0.674   88.0 26.6               
4591124261934686848 18:13:35.203 +31:44:17.620 15.825 16.526 16.764 J1813+3144   -6.5    0.669   45.5 16.3 0.043  98.7  R
4529641873815547776 18:19:05.217 +21:32:33.818 17.849 18.512 18.895 J1819+2132  104.1    0.919   29.2 18.7               
2296623363697824640 18:22:03.057 +82:57:20.675 18.021 18.324 18.413 J1822+8257  -81.9    1.551  -18.9  9.1               
4044289335101270784 18:23:38.591 -34:54:12.040 15.519 16.177 16.407 J1823-3454  150.2    1.590  -25.3 22.2               
2151322077453975936 18:24:07.068 +56:51:01.489 16.902 17.737 18.051 J1824+5651 -160.3    2.375    3.7  3.4 0.016 103.3  R
2095321785588596224 18:26:59.983 +34:31:14.120 18.127 18.747 18.954 J1826+3431  129.0    0.632  117.8 26.6               
4585313407402860544 18:27:20.135 +26:38:24.152 17.862 18.164 18.207 J1827+2638  112.7    0.521   70.3 18.6               
4051797311541756544 18:31:00.045 -27:14:06.182 17.646 18.979 18.836 J1831-2714 -141.8    1.642  -87.9 16.1               
4091864619145768832 18:32:11.046 -20:39:48.203 16.816 18.698 18.736 J1832-2039  -84.2    2.273   21.5 11.8               
4587243260767814912 18:32:50.186 +28:33:35.955 17.102 17.499 17.667 J1832+2833  -39.2    0.504  156.4 14.7               
2091155809049639552 18:35:03.390 +32:41:46.857 13.832 14.494 14.642 J1835+3241   57.5    0.510  -97.6 23.0 0.002 179.3  R
4508573955413614336 18:35:35.352 +13:48:48.745 17.244 18.308 18.842 J1835+1348 -153.1    1.254  -59.2 16.0               
4536107002188395648 18:35:58.375 +25:06:45.408 15.227 15.748 16.031 J1835+2506  154.0    2.652 -138.8  9.9               
4588857580057489664 18:36:21.240 +31:36:26.729 17.015 17.853 18.068 J1836+3136  -18.0    1.024 -167.0 14.4 0.087 161.6  R
2294218358105826432 18:42:08.990 +79:46:17.128 14.302 15.126 15.456 J1842+7946  -37.9    0.220   20.3 34.8               
2258763540516880640 18:42:33.642 +68:09:25.227 17.808 18.611 18.775 J1842+6809  136.0    0.729   17.1 15.2               
2154013407039228032 18:44:50.962 +57:09:38.583 17.069 17.721 18.118 J1844+5709 -165.6    1.856   25.7 10.4 0.039 128.7  R
2156691374985511168 18:51:52.361 +61:00:38.778 17.563 17.878 17.993 J1851+6100   68.5    0.930   97.0 22.7               
4086896166563627648 18:55:56.379 -17:54:42.936 17.265 17.728 17.955 J1855-1754  -89.6    1.048  131.5 14.9               
2043550082305460480 19:02:55.939 +31:59:41.701 17.081 17.429 17.539 J1902+3159  119.8    0.400   82.6 19.3               
2140895000667560064 19:03:11.607 +55:40:38.449 15.639 16.229 16.573 J1903+5540   43.9    0.532  -39.4 15.2 0.092  31.5  R
2133436738419463936 19:10:24.183 +51:51:45.417 16.649 17.099 17.261 J1910+5151   -2.0    2.835  133.0 13.7               
4084038020432813312 19:11:29.745 -19:08:24.639 16.688 18.096 18.038 J1911-1908  -75.7    1.359   15.7 16.7 0.048 131.3  R
2036483452361612416 19:11:35.077 +26:58:13.764 15.893 16.388 16.666 J1911+2658 -131.6    1.374 -174.6 11.7               
4083983006179378816 19:11:56.519 -19:21:50.964 18.137 18.692 18.865 J1911-1921  -99.9    3.620    3.1  5.9               
2023684067554280320 19:12:23.731 +24:56:06.259 16.827 17.758 18.548 J1912+2456 -176.9    2.461    2.3 14.4               
4083843681748748160 19:17:44.819 -19:21:31.607 15.104 15.755 16.051 J1917-1921  -28.8    1.218  -13.5  9.8               
6772838283893505152 19:23:32.190 -21:04:33.332 17.500 17.918 18.041 J1923-2104   -3.4    0.772   17.0 12.6 0.025 165.6  R
6758696945147732352 19:24:51.056 -29:14:30.120 16.735 17.682 18.013 J1924-2914   29.0    1.279  -14.8  7.7               
2240084345492743040 19:27:30.443 +61:17:32.879 17.000 17.734 18.024 J1927+6117  132.4    0.707    0.4 12.5 0.081 114.2  R
2264975124082451712 19:27:48.495 +73:58:01.571 15.249 15.812 15.981 J1927+7358  162.8    0.965 -176.0  6.5 0.020 146.8  R
4295142633750485632 19:33:20.303 +07:26:21.865 16.869 17.673 18.015 J1933+0726   79.4    1.597   28.9 13.3               
6768230814771364352 19:34:52.849 -24:16:24.355 16.387 16.993 17.317 J1934-2416  -66.9    1.161  171.9 17.6               
6689916759051773312 19:37:16.217 -39:58:01.553 17.511 17.915 18.122 J1937-3958  163.3    0.470  124.0 19.1               
4193373834644172800 19:39:57.257 -10:02:41.521 16.392 17.040 17.603 J1939-1002   13.4    0.555 -161.2 15.3               
4302838223031642880 19:42:47.484 +10:33:27.102 15.587 16.379 16.951 J1942+1033   92.5    0.671   35.2 23.0               
6741363320432902912 19:43:06.704 -35:10:06.830 16.332 18.259 17.958 J1943-3510  169.0    1.447  138.9 33.0               
6868696520798967296 19:49:53.420 -19:57:13.330 18.059 18.655 19.010 J1949-1957 -150.9    0.582  110.0 26.3               
4241832541900860416 19:52:15.800 +02:30:24.236        18.203        J1952+0230  -51.3   29.339   84.5 17.8               
2088894624726289152 19:55:42.738 +51:31:48.546 17.376 18.017 18.381 J1955+5131  -63.7    0.324  -94.3 31.1 0.021 150.0  R
6878998364932569600 20:00:42.145 -13:25:33.531 17.361 18.885 18.953 J2000-1325   -3.6    2.423   11.6  8.6               
6747142216109250048 20:03:24.116 -32:51:45.133 16.982 17.629 18.142 J2003-3251  -36.9    0.444 -151.3 21.8               
1806386042676198784 20:03:36.929 +13:32:23.254 16.996 17.518 17.767 J2003+1332  156.1    1.310   31.0 25.1               
1821950621889808768 20:05:08.402 +18:25:34.421 18.418 18.903 19.161 J2005+1825  116.8    1.170  -30.8 26.7               
2082240900056797312 20:05:30.706 +45:33:40.184 16.728 17.789 18.162 J2005+4533 -165.1    1.706  -65.2 20.7               
2291355710864269824 20:05:30.999 +77:52:43.248 15.303 16.042 16.493 J2005+7752  -93.0    0.282 -170.8 23.6 0.083  86.1  R
2074117703848457728 20:07:44.945 +40:29:48.604 17.773 18.664 19.271 J2007+4029   94.6    0.990  150.9 16.0               
6673666213413709952 20:07:55.184 -44:34:44.277 17.701 18.789 18.848 J2007-4434  -56.5    1.523  -49.5 21.2               
6667500981134955776 20:09:25.391 -48:49:53.723 14.066 14.720 14.904 J2009-4849   42.2    1.892 -174.0  3.6               
4249692396469720320 20:14:31.087 +06:48:52.314 16.859 17.631 17.879 J2014+0648  -12.3    0.928 -144.0 28.0               
4223922596989141632 20:15:15.158 -01:37:32.559 16.865 17.630 18.092 J2015-0137   14.3    1.146    0.1  8.9 0.141  67.6  R
2181282016965592448 20:21:24.941 +51:43:28.602 18.250 18.789 19.036 J2021+5143  -68.2    1.451 -123.6 32.3               
1753485445876871424 20:22:08.439 +10:01:11.313 17.945 18.707 18.853 J2022+1001  144.5    2.203   60.9 24.5               
6905989966640243072 20:23:13.402 -08:55:14.115 18.419 18.838 18.939 J2023-0855  -34.4    0.692   54.4 26.6               
4219605806962068992 20:23:40.205 -03:53:23.519 17.756 18.170 18.299 J2023-0353   46.3    1.720  -70.4 25.0               
6699851288987288320 20:24:35.576 -32:53:35.912 18.179 18.903 19.034 J2024-3253   57.4    0.920   -9.7 19.4 0.005 150.6  V
6906252608186394112 20:25:40.660 -07:35:52.689 17.440 17.832 18.146 J2025-0735  -12.0    0.357  -74.8 34.4               
1815859464915273600 20:30:57.134 +19:36:12.930 17.352 18.106 18.302 J2030+1936  139.8    2.281   26.9 11.4 0.095 151.1  R
2186536273796890752 20:31:47.959 +54:55:03.138 16.442 17.074 17.460 J2031+5455    8.4    1.230  172.4  5.5               
1818540142979855488 20:33:32.031 +21:46:22.410 16.374 17.413 17.798 J2033+2146   82.4    0.909   40.2 22.2 0.058 148.6  R
2245566338671631616 20:36:20.135 +65:53:14.563 17.612 18.440 18.995 J2036+6553   57.4    0.886   12.8 27.2               
6856185972556222336 20:36:51.173 -21:46:36.750 18.341 18.794 18.865 J2036-2146  -20.0    1.103 -148.4 17.9               
6856643231952947840 20:38:27.797 -20:11:07.686 16.091 16.701 16.998 J2038-2011  -91.1    9.039  123.3  9.7               
4227988243098422016 20:43:42.168 +00:01:18.931 17.274 17.940 18.244 J2043+0001 -119.8    0.986   -3.4 21.5               
1748192465617661056 20:44:08.423 +07:13:20.658 15.925 17.972 17.435 J2044+0713  -52.4   11.217   -1.0  4.3               
6858519475530208128 20:47:37.655 -18:41:41.350 18.055 18.478 18.671 J2047-1841 -173.2    1.579 -178.0 10.6               
6781763255988970496 20:56:25.070 -32:08:47.800 18.004 18.814 19.326 J2056-3208 -129.3    0.814  108.2 22.4               
6800475019749067520 21:01:01.660 -29:33:27.837 18.204 18.624 18.813 J2101-2933   27.9    0.980 -175.7 31.8               
1731311143904413312 21:01:38.834 +03:41:31.321 17.215 17.562 17.735 J2101+0341   24.3    0.277   89.1 31.3               
6581185229545444864 21:01:59.114 -42:19:16.166 16.729 17.380 17.341 J2101-4219  -99.7    7.605  -28.8  5.6               
6775272499549687936 21:03:05.418 -37:22:43.815 18.233 18.712 18.895 J2103-3722  -90.5   97.339  -78.8  2.3               
6896475136611751680 21:03:53.243 -09:33:41.677        18.769        J2103-0933  153.2   26.645   -3.4 10.0               
6479651648615693184 21:05:01.158 -48:48:46.523 17.002 17.478 17.732 J2105-4848   99.5    1.455  156.6  9.2               
6915984389898440704 21:08:44.736 -02:50:34.250 16.182 17.359 17.346 J2108-0250 -161.4    2.042    2.9  5.2               
6895507321565578752 21:10:00.979 -10:20:57.319 18.138 18.719 18.793 J2110-1020  -80.3    1.810  124.9 10.8               
1851646270592085248 21:15:29.413 +29:33:38.367 18.226 18.854 19.286 J2115+2933 -176.6    0.820   55.8 24.1               
1790535375660865280 21:18:34.729 +20:34:02.078 16.701 17.224 17.465 J2118+2034  -55.7    0.926 -166.1 14.5               
6784575222617420672 21:23:48.599 -30:46:05.440 18.028 18.497 18.676 J2123-3046  -12.1    1.875 -153.9 17.8               
2172018463996478848 21:24:39.371 +50:58:25.792        17.940        J2124+5058   45.5    1.261   53.1 28.5               
6842407270791074944 21:24:55.350 -14:38:13.313 16.420 18.655 17.988 J2124-1438   54.6    9.467  -18.1  7.5               
6898224287812719872 21:26:19.660 -06:54:08.937 16.810 17.303 17.417 J2126-0654  120.3    2.583 -143.7 15.2               
1951638022687384064 21:27:43.028 +36:13:05.733 16.885 17.698 18.024 J2127+3613  -90.2    1.182  -17.5 18.3               
6841341633570424960 21:29:12.176 -15:38:41.041 16.448 17.024 17.419 J2129-1538 -169.8    0.766 -170.3 10.6               
6891264374916370304 21:31:35.262 -12:07:04.795 14.923 15.231 15.325 J2131-1207 -147.9    0.704  172.6  8.5 0.019  64.0 WL
6789995750518187136 21:31:35.540 -27:01:59.273 18.370 18.689 18.814 J2131-2701  104.7    4.073   67.9 29.1               
2686427654815559808 21:34:10.310 -01:53:17.238 17.677 18.328 18.785 J2134-0153   97.7    1.918  -35.6  8.2 0.169  93.0 WL
2688228556077120768 21:36:38.586 +00:41:54.212 16.178 16.622 16.782 J2136+0041  -99.6    1.314 -139.2  5.1               
1773729752746661760 21:39:37.148 +17:18:26.056 18.086 18.634 18.976 J2139+1718  103.2    6.260   11.8  7.7               
1765863129302755200 21:45:18.775 +11:15:27.312 17.450 17.819 17.858 J2145+1115  165.0    0.502   35.6 26.4               
6592827988235771520 21:45:46.942 -31:42:34.382 18.464 18.869 18.904 J2145-3142 -164.5    1.719  129.6 29.2               
2700854763495068288 21:45:52.300 +07:19:27.209 17.341 18.429 18.500 J2145+0719   42.0    5.580  106.0 23.5               
6838399306094569856 21:46:22.979 -15:25:43.886 16.953 17.281 17.419 J2146-1525   55.8    0.548 -175.3 26.0 0.021 157.8  R
6587943304749488768 21:47:31.126 -36:01:51.273 17.394 17.615 17.695 J2147-3601  -36.3    1.369 -175.8 17.0 0.007  46.0  V
2701845011154957312 21:47:55.219 +08:30:11.898 18.048 18.457 18.676 J2147+0830  152.2    1.107 -142.2 11.7               
2700779584387430016 21:48:05.459 +06:57:38.604 15.609 16.014 16.197 J2148+0657  137.0    0.615   36.0 10.7 0.006 168.1  R
6810032662011901440 21:50:53.088 -28:12:41.815 18.529 18.865 18.939 J2150-2812  -89.5    1.128  -83.8 21.5               
2700702923516515712 21:51:31.429 +07:09:26.784 17.627 18.197 18.469 J2151+0709  -38.7    1.510  -30.7 12.9               
1778999162223490560 21:54:40.900 +17:27:50.794 17.680 18.062 18.264 J2154+1727   38.3    0.780 -151.7 23.8               
2300371873713654656 21:56:57.318 +83:37:14.723 18.368 18.842 19.046 J2156+8337 -105.2    2.107 -152.2 10.4               
6395981017061683968 21:57:05.981 -69:41:23.683 14.654 16.409 16.037 J2157-6941   43.1    2.121  -44.8  6.7               
6839190232912027648 21:58:06.282 -15:01:09.329 16.647 17.191 17.447 J2158-1501 -146.4    0.991   14.7  7.9 0.226   7.0 WL
2669498439922356736 22:01:23.623 -03:47:55.092 17.984 18.820 18.884 J2201-0347   86.1   23.719  -17.1 33.5               
1899830031216499584 22:01:57.728 +33:10:09.286 17.874 18.475 18.784 J2201+3310   37.8    1.819  170.6 20.6               
1960066225988786048 22:02:43.291 +42:16:39.980 12.970 13.844 14.449 J2202+4216 -170.1    0.262   -2.6 25.1 0.080  10.0  R
1776005260780005248 22:03:26.894 +17:25:48.248 17.814 18.610 18.754 J2203+1725   50.8    1.088    9.5 12.8               
2696140813549252352 22:04:17.652 +04:40:02.025 14.975 16.751 16.273 J2204+0440  -50.8    2.578   15.3  9.5               
1954848145663599616 22:04:21.100 +36:32:37.093        18.383        J2204+3632  -51.3    5.063   -7.9 14.2               
6825309517086779392 22:06:10.419 -18:35:38.688 17.773 18.373 18.587 J2206-1835  141.0   62.441 -116.8  1.8               
6818663282829008896 22:09:20.164 -23:31:53.883 16.190 18.288 17.633 J2209-2331 -109.2  153.948   -8.8  0.8               
1955022078958003456 22:09:21.425 +37:42:18.227 18.409 18.884 19.115 J2209+3742   45.2    0.832 -145.6 25.9               
2735305726968374656 22:12:00.136 +14:52:55.275 16.075 16.500 16.683 J2212+1452 -142.4    3.568 -125.7 15.1               
6618708469023757952 22:13:05.979 -27:54:20.596        18.633        J2213-2754  136.2   12.577  118.9 26.6               
1906302920589984768 22:16:20.010 +35:18:14.181 17.760 18.195 18.226 J2216+3518 -172.0    0.764  160.9 11.3               
1879280773069343488 22:17:00.821 +24:21:45.959 17.623 18.293 18.682 J2217+2421  -24.9    1.610   24.0  5.7 0.183 156.5  R
1778652064441552768 22:17:15.849 +20:24:48.829 16.079 16.977 17.614 J2217+2024 -121.3   96.197  -98.5  0.6               
2627521907767413248 22:18:52.038 -03:35:36.879 15.741 16.239 16.478 J2218-0335 -173.8    0.613  168.2 12.8 0.011 139.0 WL
2703663564731774464 22:19:30.787 +02:29:45.493 18.094 18.698 18.968 J2219+0229  -24.8    1.082 -122.5 20.3               
1880123209431249792 22:19:49.741 +26:13:27.944 15.740 17.198 17.477 J2219+2613 -178.0    2.208  -40.4  8.0               
2703589656934976896 22:20:30.773 +02:04:54.047 17.796 18.392 18.680 J2220+0204 -131.5    5.894  -46.4  8.2               
6598843759948223488 22:23:05.931 -34:55:47.178 15.660 15.987 15.963 J2223-3455   17.1    0.384  -99.7 20.7               
2629419458678513024 22:23:49.540 -02:06:12.858 15.045 15.987 16.508 J2223-0206   65.6    1.961   98.9 28.0               
2602458501557393920 22:24:07.962 -11:26:21.106 17.869 18.676 18.732 J2224-1126  -94.5    3.546   15.2  6.2               
2626374700527307136 22:25:47.260 -04:57:01.392 17.826 18.392 18.699 J2225-0457  103.3    3.911   -0.3  4.3 0.052 159.4  R
6593709182380685696 22:30:40.279 -39:42:52.067 16.653 17.453 17.443 J2230-3942  147.8    0.745   67.2 20.8               
1901440021179127040 22:31:07.340 +32:39:04.768 17.673 18.099 18.285 J2231+3239  -94.8    8.522  -23.3 11.6               
2730046556694317312 22:32:36.409 +11:43:50.904 15.790 16.327 16.577 J2232+1143  154.9    0.289   10.4 32.0 0.040   0.0  R
2594771437810721408 22:36:09.523 -17:06:21.972 17.917 18.760 19.097 J2236-1706   60.6    2.870    1.6  7.0               
1887377718432848768 22:36:22.471 +28:28:57.413 17.754 18.616 18.964 J2236+2828  -30.9    0.574 -112.5 19.2               
2709732387881230080 22:38:10.396 +07:24:13.986 17.414 17.828 18.011 J2238+0724 -136.2    0.693 -173.2 26.3               
2609404219589569664 22:40:13.409 -08:36:28.749 17.721 18.162 18.228 J2240-0836  140.3    0.643  136.9 32.1               
2717373379513991936 22:41:49.717 +09:53:52.445 17.985 18.427 18.601 J2241+0953   22.5    0.508  -62.3 26.7               
6622807272278553216 22:43:26.409 -25:44:30.689 16.266 16.891 17.270 J2243-2544  142.2    2.394  -11.9  4.5 0.148 131.0  V
2649323707222452992 22:46:11.291 -03:00:37.690 17.317 17.805 17.960 J2246-0300 -140.0    2.675  -21.1 20.4               
2604532558444562304 22:46:18.232 -12:06:51.278 16.517 16.767 16.836 J2246-1206   27.5    0.697  136.6 10.7 0.013 156.0 WL
2653416952789660032 22:47:30.196 +00:00:06.463 17.683 18.463 18.844 J2247+0000  -59.0    0.565  109.4 32.8               
6607391535141890944 22:49:19.042 -30:39:12.632 18.093 18.595 18.637 J2249-3039  -14.4    0.816   48.0 28.6               
2720006705567919616 22:49:44.948 +13:31:09.484 18.361 18.723 18.797 J2249+1331  -70.3    7.870  105.9  2.7               
1928824152839954432 22:50:05.748 +38:24:37.195 15.931 16.923 17.055 J2250+3824  -61.6    0.553  -93.2 21.8 0.037 139.7  R
2732189642295990656 22:50:25.347 +14:19:52.095 16.192 16.770 16.839 J2250+1419 -119.9   21.481 -147.9  5.0 0.014  75.0 WL
2835026037129822336 22:53:07.369 +19:42:34.628 15.926 16.545 16.771 J2253+1942  145.3    0.368   67.2 18.6               
2828719856907485056 22:53:57.748 +16:08:53.561 14.797 15.372 15.668 J2253+1608  -93.0    0.504  169.2 12.8 0.060 147.3  R
6609892271260458368 22:56:00.156 -27:35:56.120 18.113 18.508 18.757 J2256-2735   42.5    1.243  112.8 17.8               
2399370182691840768 22:56:41.208 -20:11:40.510 17.404 18.102 18.481 J2256-2011  -81.9    0.806  -78.7 19.1               
2712232853416646912 22:57:17.303 +07:43:12.302 16.529 17.628 17.788 J2257+0743 -120.9    1.582   -0.3  6.5               
6609630523067800192 22:58:05.963 -27:58:21.257 16.975 17.326 17.448 J2258-2758 -133.1    0.276    7.7 32.3 0.020 112.0 WL
2655552578032825344 22:58:57.753 +02:03:42.288 18.138 18.515 18.778 J2258+0203  133.2    1.210 -158.9 13.7               
2226723389431223168 23:00:50.226 +71:10:13.683 17.239 18.238 18.537 J2300+7110  145.0    2.680  122.4 18.0               
2399943582301006592 23:03:02.976 -18:41:25.822 16.179 16.966 17.045 J2303-1841   32.2    0.451  -19.5 26.9               
2631551063832557440 23:07:30.178 -07:18:06.067 16.169 16.738 17.079 J2307-0718 -155.2    3.756  160.4  6.4               
6605118535369354624 23:09:14.331 -30:59:12.584 18.254 18.630 18.706 J2309-3059  152.1    0.688  131.3 24.5               
1917608580182461312 23:12:58.794 +38:47:42.659 17.432 18.067 18.414 J2312+3847   64.4    3.140  149.0  4.5               
2637358409372018944 23:13:34.221 -03:02:51.620 18.284 18.737 18.843 J2313-0302  176.0    3.739  172.2  9.5               
2659277212327218944 23:16:35.194 +04:05:18.298 17.031 18.404 18.115 J2316+0405  118.6   14.478  144.7  3.4               
2844831928501379968 23:21:59.862 +27:32:46.444 17.500 18.002 18.174 J2321+2732   13.9    0.644  -39.6 16.1 0.036 161.0  R
2392582107140154368 23:22:48.275 -20:11:41.226 18.219 18.846 19.108 J2322-2011  163.5    1.549   52.1 33.4               
2825758872093161600 23:23:20.343 +20:35:23.478        17.427        J2323+2035   47.9   20.889   31.9  5.0               
2814740661776216320 23:25:38.119 +16:46:42.723 17.692 18.388 18.642 J2325+1646  150.9    1.999  -34.8 15.0               
2644076807670470912 23:27:10.699 -00:41:57.717 16.583 18.774 18.030 J2327-0041  159.8    3.875    1.9 17.2               
2814304297395130624 23:27:21.966 +15:24:37.312 14.858 16.578 16.242 J2327+1524  -76.5    2.498   -8.2  5.4               
1911929911863037824 23:30:13.738 +33:48:36.471 18.262 18.765 19.035 J2330+3348   68.9    0.467   95.6 31.4               
6538550291787507840 23:31:59.476 -38:11:47.651 16.541 16.974 17.132 J2331-3811  150.6    0.660  150.4 12.4               
2387208145275074176 23:33:55.238 -23:43:40.659 15.601 16.853 16.876 J2333-2343  137.8    0.640   19.5 14.7               
2757607082659393536 23:34:12.828 +07:36:27.551 16.894 17.404 17.535 J2334+0736 -127.2    0.465  -38.0 27.7 0.000  75.1  R
2641090534089403520 23:35:20.412 -01:31:09.592 17.881 18.365 18.219 J2335-0131   73.4    0.609   68.6 26.0 0.049  92.0  V
2828200921779771904 23:36:42.096 +23:55:29.195 16.082 17.583 17.370 J2336+2355  -52.3    3.710   -4.3 17.7               
2647688561633417216 23:38:07.656 +03:26:48.851 17.591 18.574 18.879 J2338+0326 -160.3    1.798   32.6 14.7               
1918549006221562368 23:38:21.310 +36:06:21.437 18.151 18.610 18.793 J2338+3606 -154.8    2.981  -85.6 27.0               
2327748343151497856 23:41:29.762 -29:19:15.043        17.350        J2341-2919 -145.1    8.249   31.1  5.5               
2418740420772715264 23:45:12.462 -15:55:07.835 16.119 16.762 17.001 J2345-1555  -49.9    0.563  -38.0 19.2               
2759774705410731264 23:46:36.839 +09:30:45.514 15.686 16.000 16.125 J2346+0930   44.0    0.489  159.1 13.5               
2756959886924102912 23:46:39.933 +07:05:06.854 15.919 16.820 17.100 J2346+0705  -77.5    1.589    4.7  8.8               
1945016660584494208 23:47:04.837 +51:42:17.879 14.872 16.376 16.212 J2347+5142  142.0    2.431   14.5  6.2 0.035 151.1  R
2865043426122340480 23:47:35.175 +27:19:01.493 15.318 15.710 15.903 J2347+2719  115.0    0.684   46.9 21.4               
2758951514798470144 23:47:38.154 +08:52:46.413 16.294 16.962 17.001 J2347+0852   46.7    1.961  -22.6 28.7               
2744834640194862464 23:48:31.771 +06:24:59.782 17.978 18.543 18.835 J2348+0624  175.1    0.619 -165.4 26.8               
2447146539899103232 23:49:10.166 -04:38:03.389 18.267 18.691 18.789 J2349-0438  -66.8    0.641  135.8 35.0               
2758667978237768576 23:50:10.079 +08:12:55.274 15.718 16.256 16.570 J2350+0812 -108.1    3.535   12.6  8.1               
2641560953268302464 23:51:56.123 -01:09:13.315 15.653 16.271 16.311 J2351-0109  158.8    0.849    3.7 34.2 0.009 143.0 WL
2334094445093734016 23:53:11.460 -27:43:25.579 17.910 18.244 18.389 J2353-2743  151.5    1.705   40.2 10.6               
2642049651827123968 23:54:09.176 -00:19:47.958 17.516 18.129 18.314 J2354-0019  150.5    2.745    8.4  5.5               
2446500718553396608 23:54:51.681 -04:05:03.472 17.524 17.995 18.115 J2354-0405  145.7    3.673   21.4 13.9               
2855079544376129152 23:55:54.285 +28:35:57.940 16.675 16.922 17.000 J2355+2835 -119.7    6.745  -41.6 24.5 0.014  76.0 WL
2422872351110808192 23:58:10.882 -10:20:08.611 17.523 18.168 18.325 J2358-1020   22.6    0.394 -125.8 33.8               
2333182709435787776 23:58:16.971 -28:53:34.104 18.058 18.828 19.174 J2358-2853 -125.9    1.139   -9.4 23.9               
2846348636073398144 23:58:46.085 +19:55:20.302 17.539 17.838 17.927 J2358+1955 -174.8    0.568 -102.3 15.4               
2881745587567781760 23:59:33.181 +38:50:42.318 18.476 18.928 19.181 J2359+3850 -159.2    0.596   67.3 29.7               

